Game-Enhanced Embodied Learning with Event and Foresight Pretraining

Human gameplay supplies paired observations, actions, and visual consequences that can supplement robot-policy training. We study event-and-foresight pretraining for InternVLA-A1.5, combining recorded keyboard/mouse event prediction with history-conditioned visual supervision through a frozen video model. Coverage-preserving anchor selection constructs one-second targets, and an attention mask prevents teacher-forced future actions from entering foresight queries. The selected corpus contains 394 recordings across 20 games, with 223.36 hours of recorded timestamp span and 2,072,084 training anchors. After 12,400 game-pretraining updates, we compare the resulting initialization with the public base under the same suite-specific robot fine-tuning protocol. Across four LIBERO suites, aggregate success increases from 1,718/2,000 (85.90%) to 1,811/2,000 (90.55%), a gain of 4.65 percentage points. Suite gains are 9.2, 6.8, 0.2, and 2.4 points on Spatial, Object, Goal, and Long. The 40-task breakdown shows 24 improvements, 10 declines, and six ties. These results support the practical value of the complete game-pretraining stage in this evaluated setting, while revealing heterogeneous task outcomes. The comparison includes additional optimization and does not isolate the effects of game data, the two objectives, or training variability.

==> anc/README.txt <==
Ancillary numerical materials

The data directory contains the reported and derived values, complete LIBERO task and suite tables, game-corpus summaries, sample metadata, evidence summaries, and transcribed qualitative-case bins. The source_manifest.csv inventory records the provenance of the original research materials; it is not an inventory of this arXiv source archive.

Run python3 anc/scripts/verify_numbers.py from the submission root to recompute the reported arithmetic. This does not run a learned model, training, or simulation. The time-contract script requires the separately supplied G-IDM code snapshot through its --snapshot argument.

The final figures are the PDF assets in the figures directory. Scripts under scripts/legacy preserve earlier figure-generation implementations and are retained for provenance; they are not the generator of the final figure styling. Do not use them to overwrite the final figure assets.

The source archive is a typesetting and numerical-materials package, not the complete robot-training implementation.


==> anc/data/derived_numbers.json <==
{
  "pilot_nominal_passes": 15.625,
  "vapt_sample_presentations": 1587200,
  "vapt_nominal_epoch_fraction": 0.7659921122888841,
  "no_time_delta_mean_rho_vs_base": -0.056599999999999984,
  "no_time_delta_mean_rho_vs_gate0": -0.056599999999999984,
  "no_time_delta_keyboard_f1_vs_base": -0.030899999999999983,
  "no_time_delta_mouse_f1_vs_base": -0.0431,
  "no_time_event_increase_pct_vs_base": 30.28888240443537,
  "no_time_event_increase_pct_vs_gate0": 70.0952380952381,
  "gate_half_event_increase_pct_vs_zero": 24.076190476190472,
  "robot_video_offsets_frames": [
    0,
    12,
    25,
    37,
    50
  ],
  "robot_action_last_sample_s": 2.45,
  "robot_replanning_interval_s": 0.4,
  "goal_gain_pp": 0.2,
  "long_gain_pp": 2.4,
  "displayed_libero_suites": [
    "Spatial",
    "Object",
    "Goal",
    "Long"
  ],
  "libero_aggregate_in_manuscript": true,
  "robot_video_offsets_s": [
    0.0,
    0.6,
    1.25,
    1.85,
    2.5
  ],
  "libero_base_successes": 1718,
  "libero_game_successes": 1811,
  "libero_overall_gain_pp": 4.65,
  "tasks_improved": 24,
  "tasks_declined": 10,
  "tasks_tied": 6
}


==> anc/data/existing_mouse_case_bins.csv <==
offset_s,gt_events,gt_dx,gt_dy,pred_events,pred_dx,pred_dy
0,48,18,51,1,-3,61
0.05,47,9,50,1,15,43
0.1,48,7,49,1,10,53
0.15,49,6,51,1,5,45
0.2,41,4,40,1,5,43
0.25,31,0,31,1,2,43
0.3,14,0,14,1,0,28
0.35,20,-3,17,1,-1,13
0.4,12,-1,11,1,-2,17
0.45,16,-5,12,1,-1,11
0.5,2,-1,1,1,-3,11


==> anc/data/existing_mouse_cases.json <==
{
  "source_document": "04_mouse_move_cases.pdf",
  "source_pdf_sha256": "f60a2054af15bdf64aa3e5d56c69e22fc2daace3efc769fd338353c59e6aeae8",
  "page": 1,
  "transcription": "Read from the original author-supplied report table; no interpolation or new model evaluation.",
  "model": "D2E public checkpoint, separate from H-Base and the temporal-adaptation arms",
  "game": "Brotato",
  "plotted_window_start": "26:12.000",
  "plotted_window_end": "26:12.550",
  "bin_width_s": 0.05,
  "plotted_bins": 11,
  "cases_5s": [
    {
      "game": "Brotato",
      "window": "26:12.000--26:17.000",
      "rho_x": 0.9932,
      "rho_y": 0.9924,
      "gt_events": 1535,
      "pred_events": 55
    },
    {
      "game": "GTA V",
      "window": "52:48.000--52:53.000",
      "rho_x": 0.9924,
      "rho_y": 0.9923,
      "gt_events": 1794,
      "pred_events": 60
    },
    {
      "game": "Apex Legends",
      "window": "09:49.000--09:54.000",
      "rho_x": -0.33,
      "rho_y": 0.4019,
      "gt_events": 349,
      "pred_events": 85
    }
  ],
  "scope": "Illustration of metric interpretation, not additional replications of temporal-residual experiments."
}


==> anc/data/game_composition.csv <==
game,label,episodes,mcap_span_ns,active_ns,event_rows,recorded_span_hours,active_hours,train_anchors,validation_anchors
Apex_Legends,Apex Legends,36,89834954894300,72410158853800,2608448,24.954154137305554,20.113933014944443,234160,21541
Barony,Barony,11,33292572437300,33108241594500,1170269,9.247936788138889,9.19673377625,101077,12558
Brotato,Brotato,13,21361469649300,20929078331900,495660,5.93374156925,5.813632869972222,71558,6057
Core_Keeper,Core Keeper,19,31938878442400,29278781250400,947981,8.871910678444445,8.132994791777778,85467,14486
Counter-Strike_2,Counter-Strike 2,10,35474566949200,24512248358300,749766,9.854046374777777,6.808957877305556,69633,4041
Cyberpunk_2077,Cyberpunk 2077,33,50318058441300,43019498069800,1284880,13.977238455916666,11.949860574944445,125783,10992
Dinkum,Dinkum,33,36749188106100,35156158453000,1157206,10.20810780725,9.765599570277777,115292,3043
Euro_Truck_Simulator_2,Euro Truck Simulator 2,35,70128693069300,64013498069300,1471844,19.48019251925,17.781527241472222,174104,10740
Grand_Theft_Auto_V,Grand Theft Auto V,11,40502365175200,32441870939100,912991,11.250656993111111,9.011630816416666,89771,12590
Grounded,Grounded,31,33667900559100,32849717125200,1148566,9.35219459975,9.124921423666667,100638,11794
Medieval_Dynasty,Medieval Dynasty,12,39090238595600,36882681615800,1126041,10.858399609888888,10.245189337722222,100735,21162
Minecraft_1.21.8,Minecraft 1.21.8,10,30975765390800,30508844183700,1022225,8.604379275222222,8.474678939916666,89978,14332
Monster_Hunter_Wilds,Monster Hunter Wilds,34,28070406904300,24792962213800,825311,7.797335251194444,6.886933948277778,70321,10981
PUBG,PUBG,13,17326420984200,16474588487000,583154,4.812894717833333,4.576274579722222,51747,4461
Raft,Raft,21,36727463740400,36073793722500,1247269,10.202073261222223,10.02049825625,88598,34406
Rainbow_Six,Rainbow Six,11,49289454479400,36089683911200,1154266,13.691515133166666,10.024912197555556,102099,16393
Ready_Or_Not,Ready Or Not,16,34315050171000,26810143164500,1015430,9.531958380833334,7.447261990138889,79788,10916
Satisfactory,Satisfactory,22,34700944923600,32562305721200,1027064,9.639151367666667,9.045084922555555,83697,26158
Slime_Rancher,Slime Rancher,10,38364168676400,37250014096900,1205259,10.656713521222223,10.347226138027779,98013,24489
Stardew_Valley,Stardew Valley,13,51955621528400,47104221414300,1492549,14.432117091222223,13.084505948416666,139625,16092


==> anc/data/game_corpus.json <==
{
  "games": [
    {
      "game": "Apex_Legends",
      "label": "Apex Legends",
      "episodes": 36,
      "mcap_span_ns": 89834954894300,
      "active_ns": 72410158853800,
      "event_rows": 2608448,
      "recorded_span_hours": 24.954154137305554,
      "active_hours": 20.113933014944443,
      "train_anchors": 234160,
      "validation_anchors": 21541
    },
    {
      "game": "Barony",
      "label": "Barony",
      "episodes": 11,
      "mcap_span_ns": 33292572437300,
      "active_ns": 33108241594500,
      "event_rows": 1170269,
      "recorded_span_hours": 9.247936788138889,
      "active_hours": 9.19673377625,
      "train_anchors": 101077,
      "validation_anchors": 12558
    },
    {
      "game": "Brotato",
      "label": "Brotato",
      "episodes": 13,
      "mcap_span_ns": 21361469649300,
      "active_ns": 20929078331900,
      "event_rows": 495660,
      "recorded_span_hours": 5.93374156925,
      "active_hours": 5.813632869972222,
      "train_anchors": 71558,
      "validation_anchors": 6057
    },
    {
      "game": "Core_Keeper",
      "label": "Core Keeper",
      "episodes": 19,
      "mcap_span_ns": 31938878442400,
      "active_ns": 29278781250400,
      "event_rows": 947981,
      "recorded_span_hours": 8.871910678444445,
      "active_hours": 8.132994791777778,
      "train_anchors": 85467,
      "validation_anchors": 14486
    },
    {
      "game": "Counter-Strike_2",
      "label": "Counter-Strike 2",
      "episodes": 10,
      "mcap_span_ns": 35474566949200,
      "active_ns": 24512248358300,
      "event_rows": 749766,
      "recorded_span_hours": 9.854046374777777,
      "active_hours": 6.808957877305556,
      "train_anchors": 69633,
      "validation_anchors": 4041
    },
    {
      "game": "Cyberpunk_2077",
      "label": "Cyberpunk 2077",
      "episodes": 33,
      "mcap_span_ns": 50318058441300,
      "active_ns": 43019498069800,
      "event_rows": 1284880,
      "recorded_span_hours": 13.977238455916666,
      "active_hours": 11.949860574944445,
      "train_anchors": 125783,
      "validation_anchors": 10992
    },
    {
      "game": "Dinkum",
      "label": "Dinkum",
      "episodes": 33,
      "mcap_span_ns": 36749188106100,
      "active_ns": 35156158453000,
      "event_rows": 1157206,
      "recorded_span_hours": 10.20810780725,
      "active_hours": 9.765599570277777,
      "train_anchors": 115292,
      "validation_anchors": 3043
    },
    {
      "game": "Euro_Truck_Simulator_2",
      "label": "Euro Truck Simulator 2",
      "episodes": 35,
      "mcap_span_ns": 70128693069300,
      "active_ns": 64013498069300,
      "event_rows": 1471844,
      "recorded_span_hours": 19.48019251925,
      "active_hours": 17.781527241472222,
      "train_anchors": 174104,
      "validation_anchors": 10740
    },
    {
      "game": "Grand_Theft_Auto_V",
      "label": "Grand Theft Auto V",
      "episodes": 11,
      "mcap_span_ns": 40502365175200,
      "active_ns": 32441870939100,
      "event_rows": 912991,
      "recorded_span_hours": 11.250656993111111,
      "active_hours": 9.011630816416666,
      "train_anchors": 89771,
      "validation_anchors": 12590
    },
    {
      "game": "Grounded",
      "label": "Grounded",
      "episodes": 31,
      "mcap_span_ns": 33667900559100,
      "active_ns": 32849717125200,
      "event_rows": 1148566,
      "recorded_span_hours": 9.35219459975,
      "active_hours": 9.124921423666667,
      "train_anchors": 100638,
      "validation_anchors": 11794
    },
    {
      "game": "Medieval_Dynasty",
      "label": "Medieval Dynasty",
      "episodes": 12,
      "mcap_span_ns": 39090238595600,
      "active_ns": 36882681615800,
      "event_rows": 1126041,
      "recorded_span_hours": 10.858399609888888,
      "active_hours": 10.245189337722222,
      "train_anchors": 100735,
      "validation_anchors": 21162
    },
    {
      "game": "Minecraft_1.21.8",
      "label": "Minecraft 1.21.8",
      "episodes": 10,
      "mcap_span_ns": 30975765390800,
      "active_ns": 30508844183700,
      "event_rows": 1022225,
      "recorded_span_hours": 8.604379275222222,
      "active_hours": 8.474678939916666,
      "train_anchors": 89978,
      "validation_anchors": 14332
    },
    {
      "game": "Monster_Hunter_Wilds",
      "label": "Monster Hunter Wilds",
      "episodes": 34,
      "mcap_span_ns": 28070406904300,
      "active_ns": 24792962213800,
      "event_rows": 825311,
      "recorded_span_hours": 7.797335251194444,
      "active_hours": 6.886933948277778,
      "train_anchors": 70321,
      "validation_anchors": 10981
    },
    {
      "game": "PUBG",
      "label": "PUBG",
      "episodes": 13,
      "mcap_span_ns": 17326420984200,
      "active_ns": 16474588487000,
      "event_rows": 583154,
      "recorded_span_hours": 4.812894717833333,
      "active_hours": 4.576274579722222,
      "train_anchors": 51747,
      "validation_anchors": 4461
    },
    {
      "game": "Raft",
      "label": "Raft",
      "episodes": 21,
      "mcap_span_ns": 36727463740400,
      "active_ns": 36073793722500,
      "event_rows": 1247269,
      "recorded_span_hours": 10.202073261222223,
      "active_hours": 10.02049825625,
      "train_anchors": 88598,
      "validation_anchors": 34406
    },
    {
      "game": "Rainbow_Six",
      "label": "Rainbow Six",
      "episodes": 11,
      "mcap_span_ns": 49289454479400,
      "active_ns": 36089683911200,
      "event_rows": 1154266,
      "recorded_span_hours": 13.691515133166666,
      "active_hours": 10.024912197555556,
      "train_anchors": 102099,
      "validation_anchors": 16393
    },
    {
      "game": "Ready_Or_Not",
      "label": "Ready Or Not",
      "episodes": 16,
      "mcap_span_ns": 34315050171000,
      "active_ns": 26810143164500,
      "event_rows": 1015430,
      "recorded_span_hours": 9.531958380833334,
      "active_hours": 7.447261990138889,
      "train_anchors": 79788,
      "validation_anchors": 10916
    },
    {
      "game": "Satisfactory",
      "label": "Satisfactory",
      "episodes": 22,
      "mcap_span_ns": 34700944923600,
      "active_ns": 32562305721200,
      "event_rows": 1027064,
      "recorded_span_hours": 9.639151367666667,
      "active_hours": 9.045084922555555,
      "train_anchors": 83697,
      "validation_anchors": 26158
    },
    {
      "game": "Slime_Rancher",
      "label": "Slime Rancher",
      "episodes": 10,
      "mcap_span_ns": 38364168676400,
      "active_ns": 37250014096900,
      "event_rows": 1205259,
      "recorded_span_hours": 10.656713521222223,
      "active_hours": 10.347226138027779,
      "train_anchors": 98013,
      "validation_anchors": 24489
    },
    {
      "game": "Stardew_Valley",
      "label": "Stardew Valley",
      "episodes": 13,
      "mcap_span_ns": 51955621528400,
      "active_ns": 47104221414300,
      "event_rows": 1492549,
      "recorded_span_hours": 14.432117091222223,
      "active_hours": 13.084505948416666,
      "train_anchors": 139625,
      "validation_anchors": 16092
    }
  ],
  "summary": {
    "games": 20,
    "recorded_episodes": 394,
    "train_episodes": 349,
    "validation_episodes": 45,
    "train_session_groups": 171,
    "validation_session_groups": 23,
    "recorded_span_hours": 223.35671753266666,
    "active_hours": 197.8523582156111,
    "train_anchors": 2072084,
    "validation_anchors": 287232,
    "raw_event_rows": 22646179
  },
  "coverage": {
    "coverage_before_rescue": 0.9993778739342215,
    "covered_before_rescue": 10732300,
    "missed_actions": 6681,
    "rescue_anchors_added": 3038,
    "selected_after_rescue": 2359316,
    "selected_before_rescue": 2356278,
    "unique_actions": 10738981,
    "coverage_after_rescue": 1
  },
  "filtering": {
    "accepted": 11118648,
    "invalid_events": 203,
    "nonempty_candidates": 11120474,
    "reached_target_check": 11797800,
    "rejected_activity_boundary": 91876,
    "rejected_causal_barrier": 1765,
    "rejected_empty_target": 677326,
    "rejected_wan_missing_or_stale_frame": 1826,
    "rescue_anchors_added": 3038,
    "screen_candidates": 11891441,
    "selected_250ms": 2356278,
    "selected_after_rescue": 2359316,
    "target_action_inclusions": 178610685
  },
  "empty_targets": {
    "downstream_rejected_after_nonempty_check": 1826,
    "empty_target_fraction": 0.057411212259912865,
    "empty_targets_removed": 677326,
    "note": "250 ms and rescue counts already exclude empty targets; do not subtract the empty fraction again",
    "reached_target_check": 11797800,
    "remaining_after_empty_and_all_downstream_gates": 11118648,
    "remaining_after_empty_filter": 11120474,
    "remaining_fraction": 0.9425887877400871,
    "screen_candidates": 11891441,
    "selected_250ms_after_empty_filter": 2356278,
    "selected_after_coverage_rescue": 2359316
  },
  "history_all_final_samples": {
    "active_token_count_history_plus_target": {
      "count": 2359316,
      "max": 4686,
      "mean": 1698.643086809906,
      "min": 80,
      "p10": 1323,
      "p50": 1726,
      "p90": 2020,
      "p95": 2106,
      "p99": 2307
    },
    "history_event_count_including_anchor": {
      "count": 2359316,
      "max": 130,
      "mean": 32.355097409588204,
      "min": 1,
      "p10": 20,
      "p50": 32,
      "p90": 46,
      "p95": 51,
      "p99": 61
    },
    "history_keyboard_count": {
      "count": 2359316,
      "max": 90,
      "mean": 5.704565645297197,
      "min": 0,
      "p10": 0,
      "p50": 3,
      "p90": 16,
      "p95": 25,
      "p99": 30
    },
    "history_mouse_count": {
      "count": 2359316,
      "max": 81,
      "mean": 9.497275057686211,
      "min": 0,
      "p10": 0,
      "p50": 10,
      "p90": 17,
      "p95": 19,
      "p99": 24
    },
    "history_span_ms": {
      "count": 2359316,
      "max": 1000,
      "mean": 964.780756525281,
      "min": 0,
      "p10": 946.8715,
      "p50": 968.32455,
      "p90": 997.9521,
      "p95": 999.4408,
      "p99": 999.937
    },
    "history_token_count": {
      "count": 2359316,
      "max": 3273,
      "mean": 1461.480822831702,
      "min": 72,
      "p10": 1243,
      "p50": 1476,
      "p90": 1663,
      "p95": 1718,
      "p99": 1836
    },
    "past_screen_count_excluding_anchor": {
      "count": 2359316,
      "max": 19,
      "mean": 16.153256706604797,
      "min": 0,
      "p10": 15,
      "p50": 16,
      "p90": 17,
      "p95": 18,
      "p99": 18
    },
    "target_event_count": {
      "count": 2359316,
      "max": 109,
      "mean": 15.926561766206817,
      "min": 1,
      "p10": 3,
      "p50": 15,
      "p90": 29,
      "p95": 34,
      "p99": 45
    },
    "total_screen_count_including_anchor": {
      "count": 2359316,
      "max": 20,
      "mean": 17.153256706604797,
      "min": 1,
      "p10": 16,
      "p50": 17,
      "p90": 18,
      "p95": 19,
      "p99": 19
    }
  },
  "split_distributions": {
    "train": {
      "anchor_gap_ns": {
        "count": 2071735,
        "max": 1201120789000,
        "p50": 284704500.0,
        "p90": 308512100.0,
        "p95": 315989200.0,
        "p99": 951328400.0
      },
      "qwen_active_token_count": {
        "count": 2072084,
        "max": 4686,
        "p50": 1723.0,
        "p90": 2021.0,
        "p95": 2108.0,
        "p99": 2311.0
      },
      "qwen_screen_count": {
        "count": 2072084,
        "max": 20,
        "p50": 17.0,
        "p90": 18.0,
        "p95": 19.0,
        "p99": 19.0
      },
      "target_event_count": {
        "count": 2072084,
        "max": 109,
        "p50": 15.0,
        "p90": 29.0,
        "p95": 34.0,
        "p99": 45.0
      },
      "target_event_multiplicity": {
        "count": 9390061,
        "max": 5,
        "p50": 4.0,
        "p90": 4.0,
        "p95": 4.0,
        "p99": 4.0
      }
    },
    "validation": {
      "anchor_gap_ns": {
        "count": 287187,
        "max": 312915690700,
        "p50": 286687800.0,
        "p90": 308512200.0,
        "p95": 316944000.0,
        "p99": 1056407582.0000266
      },
      "qwen_active_token_count": {
        "count": 287232,
        "max": 3956,
        "p50": 1742.0,
        "p90": 2011.0,
        "p95": 2090.0,
        "p99": 2271.0
      },
      "qwen_screen_count": {
        "count": 287232,
        "max": 20,
        "p50": 17.0,
        "p90": 18.0,
        "p95": 18.0,
        "p99": 19.0
      },
      "target_event_count": {
        "count": 287232,
        "max": 96,
        "p50": 16.0,
        "p90": 28.0,
        "p95": 34.0,
        "p99": 44.0
      },
      "target_event_multiplicity": {
        "count": 1348920,
        "max": 5,
        "p50": 3.0,
        "p90": 4.0,
        "p95": 4.0,
        "p99": 4.0
      }
    }
  },
  "leakage_audit": {
    "all_split_families_atomic": true,
    "episode_intersection": 0,
    "episode_native_pts_intersection": 0,
    "media_uri_intersection": 0,
    "sample_id_duplicates": 0,
    "session_group_intersection": 0
  },
  "manifest_identity": "9b026b481c7f620cb2723d9f7141df12302cc7a7eba15cfb366cb819145c6fdc",
  "duration_definition": "Sum of per-episode MCAP timestamp spans; active hours are the separately indexed active intervals, not sample-window durations.",
  "coverage_definition": "Eligible distinct action ordinals. The audit ratio is recomputed from counts; summed per-episode ratios in index-report aggregate are not used."
}


==> anc/data/game_samples.json <==
[
  {
    "game": "Apex_Legends",
    "sample_id": "c41d4e1fa4e7ab7f976c3cb454ccfb41272c71f48d40d28e846e1b978687cc77",
    "split": "train",
    "anchor_timestamp_ns": 3233804900,
    "history_event_count": 32,
    "qwen_screen_count": 16,
    "target_event_count": 28,
    "target_action_event_ordinals": [
      32,
      33,
      34,
      36,
      37,
      39,
      40,
      41,
      43,
      44,
      45,
      47,
      48,
      49,
      52,
      54,
      56,
      58,
      59,
      62,
      64,
      65,
      66,
      68,
      70,
      72,
      73,
      75
    ],
    "wan_native_pts": [
      3233000000,
      3483000000,
      3733000000,
      3983000000,
      4233000000
    ],
    "label": "Apex Legends",
    "episode_path": "Apex_Legends/0805_01.mcap",
    "active_token_count": 1735,
    "wan_query_pts_ns": [
      3233804900,
      3483804900,
      3733804900,
      3983804900,
      4233804900
    ],
    "frames": [
      "figures/assets/game_samples/01/frame-0.jpg",
      "figures/assets/game_samples/01/frame-1.jpg",
      "figures/assets/game_samples/01/frame-2.jpg",
      "figures/assets/game_samples/01/frame-3.jpg",
      "figures/assets/game_samples/01/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -0.8049,
      249.1951,
      499.1951,
      749.1951,
      999.1951
    ]
  },
  {
    "game": "Counter-Strike_2",
    "sample_id": "720d45213afb834914540d4b16d5c3170be7bda61ac9301429cab43ceed5c276",
    "split": "train",
    "anchor_timestamp_ns": 187153915200,
    "history_event_count": 34,
    "qwen_screen_count": 17,
    "target_event_count": 15,
    "target_action_event_ordinals": [
      72,
      75,
      77,
      79,
      81,
      83,
      85,
      89,
      90,
      92,
      94,
      96,
      98,
      100,
      102
    ],
    "wan_native_pts": [
      187150000000,
      187400000000,
      187650000000,
      187900000000,
      188150000000
    ],
    "label": "Counter-Strike 2",
    "episode_path": "Counter-Strike_2/recording_20250813_221454_Counter-Strike_2_943307d7.mcap",
    "active_token_count": 1832,
    "wan_query_pts_ns": [
      187153915200,
      187403915200,
      187653915200,
      187903915200,
      188153915200
    ],
    "frames": [
      "figures/assets/game_samples/02/frame-0.jpg",
      "figures/assets/game_samples/02/frame-1.jpg",
      "figures/assets/game_samples/02/frame-2.jpg",
      "figures/assets/game_samples/02/frame-3.jpg",
      "figures/assets/game_samples/02/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -3.9152,
      246.0848,
      496.0848,
      746.0848,
      996.0848
    ]
  },
  {
    "game": "Cyberpunk_2077",
    "sample_id": "69bdf7af0d6b181f217e4554fe8c1fab18c6fef2f57c3b3290d5ca45c4139ff8",
    "split": "train",
    "anchor_timestamp_ns": 1176848100,
    "history_event_count": 19,
    "qwen_screen_count": 16,
    "target_event_count": 11,
    "target_action_event_ordinals": [
      20,
      22,
      24,
      25,
      27,
      30,
      32,
      35,
      36,
      40,
      43
    ],
    "wan_native_pts": [
      1167000000,
      1417000000,
      1667000000,
      1917000000,
      2167000000
    ],
    "label": "Cyberpunk 2077",
    "episode_path": "Cyberpunk_2077/recording_20250824_171041_Cyberpunk_2077_dc922763.mcap",
    "active_token_count": 1374,
    "wan_query_pts_ns": [
      1176848100,
      1426848100,
      1676848100,
      1926848100,
      2176848100
    ],
    "frames": [
      "figures/assets/game_samples/03/frame-0.jpg",
      "figures/assets/game_samples/03/frame-1.jpg",
      "figures/assets/game_samples/03/frame-2.jpg",
      "figures/assets/game_samples/03/frame-3.jpg",
      "figures/assets/game_samples/03/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -9.8481,
      240.1519,
      490.1519,
      740.1519,
      990.1519
    ]
  },
  {
    "game": "Dinkum",
    "sample_id": "2dae7dfd19c952b9834024b7fb834a53ece0460db5b77c9561d09eac09a70b26",
    "split": "train",
    "anchor_timestamp_ns": 1221632300,
    "history_event_count": 24,
    "qwen_screen_count": 17,
    "target_event_count": 13,
    "target_action_event_ordinals": [
      29,
      30,
      35,
      37,
      38,
      39,
      41,
      42,
      45,
      47,
      49,
      50,
      53
    ],
    "wan_native_pts": [
      1217000000,
      1467000000,
      1717000000,
      1967000000,
      2217000000
    ],
    "label": "Dinkum",
    "episode_path": "Dinkum/recording_20250914_125445__248fe9a9.mcap",
    "active_token_count": 1527,
    "wan_query_pts_ns": [
      1221632300,
      1471632300,
      1721632300,
      1971632300,
      2221632300
    ],
    "frames": [
      "figures/assets/game_samples/04/frame-0.jpg",
      "figures/assets/game_samples/04/frame-1.jpg",
      "figures/assets/game_samples/04/frame-2.jpg",
      "figures/assets/game_samples/04/frame-3.jpg",
      "figures/assets/game_samples/04/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -4.6323,
      245.3677,
      495.3677,
      745.3677,
      995.3677
    ]
  },
  {
    "game": "Euro_Truck_Simulator_2",
    "sample_id": "a531bf81320fb806f4b9301aca498990b503cf7f415136dcca794bad65cddf06",
    "split": "train",
    "anchor_timestamp_ns": 999525800,
    "history_event_count": 34,
    "qwen_screen_count": 16,
    "target_event_count": 16,
    "target_action_event_ordinals": [
      35,
      37,
      39,
      40,
      42,
      44,
      46,
      48,
      50,
      51,
      53,
      56,
      59,
      61,
      63,
      65
    ],
    "wan_native_pts": [
      983000000,
      1233000000,
      1483000000,
      1733000000,
      1983000000
    ],
    "label": "Euro Truck Simulator 2",
    "episode_path": "Euro_Truck_Simulator_2/recording_20250820_174207_Euro_Truck_Simulator_2_5a301ac5.mcap",
    "active_token_count": 1699,
    "wan_query_pts_ns": [
      999525800,
      1249525800,
      1499525800,
      1749525800,
      1999525800
    ],
    "frames": [
      "figures/assets/game_samples/05/frame-0.jpg",
      "figures/assets/game_samples/05/frame-1.jpg",
      "figures/assets/game_samples/05/frame-2.jpg",
      "figures/assets/game_samples/05/frame-3.jpg",
      "figures/assets/game_samples/05/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -16.5258,
      233.4742,
      483.4742,
      733.4742,
      983.4742
    ]
  },
  {
    "game": "Grand_Theft_Auto_V",
    "sample_id": "edf5dd03d255dd28ba1d34cbbd40c7729d6ac565bb52b67c712350e7a0757e17",
    "split": "train",
    "anchor_timestamp_ns": 18284969900,
    "history_event_count": 24,
    "qwen_screen_count": 17,
    "target_event_count": 7,
    "target_action_event_ordinals": [
      31,
      34,
      36,
      37,
      42,
      50,
      52
    ],
    "wan_native_pts": [
      18283000000,
      18533000000,
      18783000000,
      19033000000,
      19283000000
    ],
    "label": "Grand Theft Auto V",
    "episode_path": "Grand_Theft_Auto_V/recording_20250729_222558_Grand_Theft_Auto_V_85b838f8.mcap",
    "active_token_count": 1490,
    "wan_query_pts_ns": [
      18284453200,
      18534453200,
      18784453200,
      19034453200,
      19284453200
    ],
    "frames": [
      "figures/assets/game_samples/06/frame-0.jpg",
      "figures/assets/game_samples/06/frame-1.jpg",
      "figures/assets/game_samples/06/frame-2.jpg",
      "figures/assets/game_samples/06/frame-3.jpg",
      "figures/assets/game_samples/06/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -1.9699,
      248.0301,
      498.0301,
      748.0301,
      998.0301
    ]
  },
  {
    "game": "Medieval_Dynasty",
    "sample_id": "ca4cb7004ed172248cf09ccb06dbf19462abdca0fa17dd26a23028eb0654be28",
    "split": "train",
    "anchor_timestamp_ns": 1198832900,
    "history_event_count": 36,
    "qwen_screen_count": 17,
    "target_event_count": 12,
    "target_action_event_ordinals": [
      47,
      48,
      50,
      51,
      53,
      55,
      57,
      61,
      64,
      70,
      72,
      74
    ],
    "wan_native_pts": [
      1183000000,
      1433000000,
      1683000000,
      1933000000,
      2183000000
    ],
    "label": "Medieval Dynasty",
    "episode_path": "Medieval_Dynasty/recording_20250913_114603__bd327227_split_00.mcap",
    "active_token_count": 1703,
    "wan_query_pts_ns": [
      1198832900,
      1448832900,
      1698832900,
      1948832900,
      2198832900
    ],
    "frames": [
      "figures/assets/game_samples/07/frame-0.jpg",
      "figures/assets/game_samples/07/frame-1.jpg",
      "figures/assets/game_samples/07/frame-2.jpg",
      "figures/assets/game_samples/07/frame-3.jpg",
      "figures/assets/game_samples/07/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -15.8329,
      234.1671,
      484.1671,
      734.1671,
      984.1671
    ]
  },
  {
    "game": "Minecraft_1.21.8",
    "sample_id": "11ebcf12153810546ccaacf384aa3fb00df2bbd5b607f690d46efc3b3e1d6af7",
    "split": "train",
    "anchor_timestamp_ns": 1664044200,
    "history_event_count": 26,
    "qwen_screen_count": 16,
    "target_event_count": 21,
    "target_action_event_ordinals": [
      28,
      30,
      32,
      34,
      36,
      38,
      39,
      41,
      43,
      44,
      45,
      47,
      48,
      49,
      51,
      52,
      53,
      54,
      56,
      58,
      62
    ],
    "wan_native_pts": [
      1650000000,
      1900000000,
      2150000000,
      2400000000,
      2650000000
    ],
    "label": "Minecraft 1.21.8",
    "episode_path": "Minecraft_1.21.8/recording_20250822_222525_Minecraft_07de2734.mcap",
    "active_token_count": 1664,
    "wan_query_pts_ns": [
      1664044200,
      1914044200,
      2164044200,
      2414044200,
      2664044200
    ],
    "frames": [
      "figures/assets/game_samples/08/frame-0.jpg",
      "figures/assets/game_samples/08/frame-1.jpg",
      "figures/assets/game_samples/08/frame-2.jpg",
      "figures/assets/game_samples/08/frame-3.jpg",
      "figures/assets/game_samples/08/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -14.0442,
      235.9558,
      485.9558,
      735.9558,
      985.9558
    ]
  },
  {
    "game": "Rainbow_Six",
    "sample_id": "a71d6adb9b40e9c11243fca2aa53b53f35d7ab09baf9be151d339d24f076ee96",
    "split": "train",
    "anchor_timestamp_ns": 2119797000,
    "history_event_count": 18,
    "qwen_screen_count": 18,
    "target_event_count": 11,
    "target_action_event_ordinals": [
      27,
      30,
      31,
      33,
      35,
      37,
      40,
      41,
      44,
      46,
      48
    ],
    "wan_native_pts": [
      2117000000,
      2367000000,
      2617000000,
      2867000000,
      3117000000
    ],
    "label": "Rainbow Six",
    "episode_path": "Rainbow_Six/recording_20250815_182710_Rainbow_Six_77fa960c.mcap",
    "active_token_count": 1505,
    "wan_query_pts_ns": [
      2119797000,
      2369797000,
      2619797000,
      2869797000,
      3119797000
    ],
    "frames": [
      "figures/assets/game_samples/09/frame-0.jpg",
      "figures/assets/game_samples/09/frame-1.jpg",
      "figures/assets/game_samples/09/frame-2.jpg",
      "figures/assets/game_samples/09/frame-3.jpg",
      "figures/assets/game_samples/09/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -2.797,
      247.203,
      497.203,
      747.203,
      997.203
    ]
  },
  {
    "game": "Satisfactory",
    "sample_id": "83d385a481ddee7469a24f21ef0cce7665c13b9c3c2e8c484cffbdd8112860d4",
    "split": "train",
    "anchor_timestamp_ns": 950337200,
    "history_event_count": 28,
    "qwen_screen_count": 16,
    "target_event_count": 13,
    "target_action_event_ordinals": [
      28,
      30,
      36,
      37,
      39,
      43,
      45,
      46,
      48,
      50,
      52,
      54,
      56
    ],
    "wan_native_pts": [
      950000000,
      1200000000,
      1450000000,
      1700000000,
      1950000000
    ],
    "label": "Satisfactory",
    "episode_path": "Satisfactory/recording_20250912_025235__abaea3fa_split_00.mcap",
    "active_token_count": 1627,
    "wan_query_pts_ns": [
      950337200,
      1200337200,
      1450337200,
      1700337200,
      1950337200
    ],
    "frames": [
      "figures/assets/game_samples/10/frame-0.jpg",
      "figures/assets/game_samples/10/frame-1.jpg",
      "figures/assets/game_samples/10/frame-2.jpg",
      "figures/assets/game_samples/10/frame-3.jpg",
      "figures/assets/game_samples/10/frame-4.jpg"
    ],
    "frame_offsets_ms": [
      -0.3372,
      249.6628,
      499.6628,
      749.6628,
      999.6628
    ]
  }
]


==> anc/data/libero_evidence/base-object-goal-long.json <==
{
  "overall": {
    "total_episodes": 1500,
    "total_successes": 1301,
    "success_rate": 0.8673333333333333
  },
  "per_suite": {
    "libero_object": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 460,
      "success_rate": 0.92,
      "per_task": {
        "pick up the alphabet soup and place it in the basket": {
          "n_episodes": 50,
          "successes": 45,
          "success_rate": 0.9
        },
        "pick up the cream cheese and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the salad dressing and place it in the basket": {
          "n_episodes": 50,
          "successes": 45,
          "success_rate": 0.9
        },
        "pick up the bbq sauce and place it in the basket": {
          "n_episodes": 50,
          "successes": 43,
          "success_rate": 0.86
        },
        "pick up the ketchup and place it in the basket": {
          "n_episodes": 50,
          "successes": 43,
          "success_rate": 0.86
        },
        "pick up the tomato sauce and place it in the basket": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        },
        "pick up the butter and place it in the basket": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "pick up the milk and place it in the basket": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the chocolate pudding and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the orange juice and place it in the basket": {
          "n_episodes": 50,
          "successes": 45,
          "success_rate": 0.9
        }
      }
    },
    "libero_goal": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 442,
      "success_rate": 0.884,
      "per_task": {
        "open the middle drawer of the cabinet": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "put the bowl on the stove": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "put the wine bottle on top of the cabinet": {
          "n_episodes": 50,
          "successes": 40,
          "success_rate": 0.8
        },
        "open the top drawer and put the bowl inside": {
          "n_episodes": 50,
          "successes": 41,
          "success_rate": 0.82
        },
        "put the bowl on top of the cabinet": {
          "n_episodes": 50,
          "successes": 41,
          "success_rate": 0.82
        },
        "push the plate to the front of the stove": {
          "n_episodes": 50,
          "successes": 46,
          "success_rate": 0.92
        },
        "put the cream cheese in the bowl": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        },
        "turn on the stove": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "put the bowl on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "put the wine bottle on the rack": {
          "n_episodes": 50,
          "successes": 37,
          "success_rate": 0.74
        }
      }
    },
    "libero_10": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 399,
      "success_rate": 0.798,
      "per_task": {
        "put both the alphabet soup and the tomato sauce in the basket": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        },
        "put both the cream cheese box and the butter in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "turn on the stove and put the moka pot on it": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "put the black bowl in the bottom drawer of the cabinet and close it": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "put the white mug on the left plate and put the yellow and white mug on the right plate": {
          "n_episodes": 50,
          "successes": 14,
          "success_rate": 0.28
        },
        "pick up the book and place it in the back compartment of the caddy": {
          "n_episodes": 50,
          "successes": 43,
          "success_rate": 0.86
        },
        "put the white mug on the plate and put the chocolate pudding to the right of the plate": {
          "n_episodes": 50,
          "successes": 36,
          "success_rate": 0.72
        },
        "put both the alphabet soup and the cream cheese box in the basket": {
          "n_episodes": 50,
          "successes": 35,
          "success_rate": 0.7
        },
        "put both moka pots on the stove": {
          "n_episodes": 50,
          "successes": 44,
          "success_rate": 0.88
        },
        "put the yellow and white mug in the microwave and close it": {
          "n_episodes": 50,
          "successes": 40,
          "success_rate": 0.8
        }
      }
    }
  }
}

==> anc/data/libero_evidence/base-spatial.json <==
{
  "overall": {
    "total_episodes": 500,
    "total_successes": 417,
    "success_rate": 0.834
  },
  "per_suite": {
    "libero_spatial": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 417,
      "success_rate": 0.834,
      "per_task": {
        "pick up the black bowl between the plate and the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        },
        "pick up the black bowl next to the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "pick up the black bowl from table center and place it on the plate": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the black bowl next to the plate and place it on the plate": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the black bowl on the wooden cabinet and place it on the plate": {
          "n_episodes": 50,
          "successes": 39,
          "success_rate": 0.78
        },
        "pick up the black bowl on the cookie box and place it on the plate": {
          "n_episodes": 50,
          "successes": 39,
          "success_rate": 0.78
        },
        "pick up the black bowl in the top drawer of the wooden cabinet and place it on the plate": {
          "n_episodes": 50,
          "successes": 32,
          "success_rate": 0.64
        },
        "pick up the black bowl on the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 36,
          "success_rate": 0.72
        },
        "pick up the black bowl next to the cookie box and place it on the plate": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        },
        "pick up the black bowl on the stove and place it on the plate": {
          "n_episodes": 50,
          "successes": 42,
          "success_rate": 0.84
        }
      }
    }
  }
}

==> anc/data/libero_evidence/ckpt12400-goal.json <==
{
  "overall": {
    "total_episodes": 500,
    "total_successes": 443,
    "success_rate": 0.886
  },
  "per_suite": {
    "libero_goal": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 443,
      "success_rate": 0.886,
      "per_task": {
        "put the bowl on the plate": {
          "n_episodes": 50,
          "successes": 45,
          "success_rate": 0.9
        },
        "put the wine bottle on the rack": {
          "n_episodes": 50,
          "successes": 44,
          "success_rate": 0.88
        },
        "put the bowl on the stove": {
          "n_episodes": 50,
          "successes": 46,
          "success_rate": 0.92
        },
        "put the wine bottle on top of the cabinet": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "open the middle drawer of the cabinet": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "open the top drawer and put the bowl inside": {
          "n_episodes": 50,
          "successes": 33,
          "success_rate": 0.66
        },
        "put the bowl on top of the cabinet": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "push the plate to the front of the stove": {
          "n_episodes": 50,
          "successes": 40,
          "success_rate": 0.8
        },
        "put the cream cheese in the bowl": {
          "n_episodes": 50,
          "successes": 39,
          "success_rate": 0.78
        },
        "turn on the stove": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        }
      }
    }
  }
}

==> anc/data/libero_evidence/ckpt12400-long.json <==
{
  "overall": {
    "total_episodes": 500,
    "total_successes": 411,
    "success_rate": 0.822
  },
  "per_suite": {
    "libero_10": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 411,
      "success_rate": 0.822,
      "per_task": {
        "put the white mug on the plate and put the chocolate pudding to the right of the plate": {
          "n_episodes": 50,
          "successes": 39,
          "success_rate": 0.78
        },
        "put both the alphabet soup and the cream cheese box in the basket": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "put both moka pots on the stove": {
          "n_episodes": 50,
          "successes": 34,
          "success_rate": 0.68
        },
        "put the yellow and white mug in the microwave and close it": {
          "n_episodes": 50,
          "successes": 44,
          "success_rate": 0.88
        },
        "put both the alphabet soup and the tomato sauce in the basket": {
          "n_episodes": 50,
          "successes": 24,
          "success_rate": 0.48
        },
        "put both the cream cheese box and the butter in the basket": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "turn on the stove and put the moka pot on it": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "put the black bowl in the bottom drawer of the cabinet and close it": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "put the white mug on the left plate and put the yellow and white mug on the right plate": {
          "n_episodes": 50,
          "successes": 30,
          "success_rate": 0.6
        },
        "pick up the book and place it in the back compartment of the caddy": {
          "n_episodes": 50,
          "successes": 46,
          "success_rate": 0.92
        }
      }
    }
  }
}

==> anc/data/libero_evidence/ckpt12400-object.json <==
{
  "overall": {
    "total_episodes": 500,
    "total_successes": 494,
    "success_rate": 0.988
  },
  "per_suite": {
    "libero_object": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 494,
      "success_rate": 0.988,
      "per_task": {
        "pick up the butter and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the milk and place it in the basket": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the chocolate pudding and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the orange juice and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the alphabet soup and place it in the basket": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the cream cheese and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the salad dressing and place it in the basket": {
          "n_episodes": 50,
          "successes": 50,
          "success_rate": 1.0
        },
        "pick up the bbq sauce and place it in the basket": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the ketchup and place it in the basket": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the tomato sauce and place it in the basket": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        }
      }
    }
  }
}

==> anc/data/libero_evidence/ckpt12400-spatial.json <==
{
  "overall": {
    "total_episodes": 500,
    "total_successes": 463,
    "success_rate": 0.926
  },
  "per_suite": {
    "libero_spatial": {
      "n_tasks": 10,
      "total_episodes": 500,
      "total_successes": 463,
      "success_rate": 0.926,
      "per_task": {
        "pick up the black bowl next to the plate and place it on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "pick up the black bowl on the wooden cabinet and place it on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "pick up the black bowl between the plate and the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the black bowl next to the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        },
        "pick up the black bowl from table center and place it on the plate": {
          "n_episodes": 50,
          "successes": 49,
          "success_rate": 0.98
        },
        "pick up the black bowl on the cookie box and place it on the plate": {
          "n_episodes": 50,
          "successes": 48,
          "success_rate": 0.96
        },
        "pick up the black bowl in the top drawer of the wooden cabinet and place it on the plate": {
          "n_episodes": 50,
          "successes": 45,
          "success_rate": 0.9
        },
        "pick up the black bowl on the ramekin and place it on the plate": {
          "n_episodes": 50,
          "successes": 41,
          "success_rate": 0.82
        },
        "pick up the black bowl next to the cookie box and place it on the plate": {
          "n_episodes": 50,
          "successes": 43,
          "success_rate": 0.86
        },
        "pick up the black bowl on the stove and place it on the plate": {
          "n_episodes": 50,
          "successes": 47,
          "success_rate": 0.94
        }
      }
    }
  }
}

==> anc/data/libero_suite_results.csv <==
suite,ckpt12400_successes,ckpt12400_episodes,ckpt12400_rate,a15_base_successes,a15_base_episodes,a15_base_rate,delta_pp
Spatial,463,500,92.6%,417,500,83.4%,9.2
Object,494,500,98.8%,460,500,92.0%,6.8
Goal,443,500,88.6%,442,500,88.4%,0.2
Long,411,500,82.2%,399,500,79.8%,2.4
Overall,1811,2000,90.55%,1718,2000,85.90%,4.65


==> anc/data/libero_task_results.csv <==
suite,task,ckpt12400_successes,ckpt12400_trials,ckpt12400_rate,a15_base_successes,a15_base_trials,a15_base_rate,delta_successes,delta_pp
Spatial,pick up the black bowl between the plate and the ramekin and place it on the plate,49,50,98%,42,50,84%,7,14
Spatial,pick up the black bowl next to the ramekin and place it on the plate,47,50,94%,47,50,94%,0,0
Spatial,pick up the black bowl from table center and place it on the plate,49,50,98%,49,50,98%,0,0
Spatial,pick up the black bowl next to the plate and place it on the plate,47,50,94%,49,50,98%,-2,-4
Spatial,pick up the black bowl on the wooden cabinet and place it on the plate,47,50,94%,39,50,78%,8,16
Spatial,pick up the black bowl on the cookie box and place it on the plate,48,50,96%,39,50,78%,9,18
Spatial,pick up the black bowl in the top drawer of the wooden cabinet and place it on the plate,45,50,90%,32,50,64%,13,26
Spatial,pick up the black bowl on the ramekin and place it on the plate,41,50,82%,36,50,72%,5,10
Spatial,pick up the black bowl next to the cookie box and place it on the plate,43,50,86%,42,50,84%,1,2
Spatial,pick up the black bowl on the stove and place it on the plate,47,50,94%,42,50,84%,5,10
Object,pick up the alphabet soup and place it in the basket,49,50,98%,45,50,90%,4,8
Object,pick up the cream cheese and place it in the basket,50,50,100%,50,50,100%,0,0
Object,pick up the salad dressing and place it in the basket,50,50,100%,45,50,90%,5,10
Object,pick up the bbq sauce and place it in the basket,49,50,98%,43,50,86%,6,12
Object,pick up the ketchup and place it in the basket,49,50,98%,43,50,86%,6,12
Object,pick up the tomato sauce and place it in the basket,48,50,96%,42,50,84%,6,12
Object,pick up the butter and place it in the basket,50,50,100%,48,50,96%,2,4
Object,pick up the milk and place it in the basket,49,50,98%,49,50,98%,0,0
Object,pick up the chocolate pudding and place it in the basket,50,50,100%,50,50,100%,0,0
Object,pick up the orange juice and place it in the basket,50,50,100%,45,50,90%,5,10
Goal,open the middle drawer of the cabinet,49,50,98%,50,50,100%,-1,-2
Goal,put the bowl on the stove,46,50,92%,48,50,96%,-2,-4
Goal,put the wine bottle on top of the cabinet,49,50,98%,40,50,80%,9,18
Goal,open the top drawer and put the bowl inside,33,50,66%,41,50,82%,-8,-16
Goal,put the bowl on top of the cabinet,48,50,96%,41,50,82%,7,14
Goal,push the plate to the front of the stove,40,50,80%,46,50,92%,-6,-12
Goal,put the cream cheese in the bowl,39,50,78%,42,50,84%,-3,-6
Goal,turn on the stove,50,50,100%,50,50,100%,0,0
Goal,put the bowl on the plate,45,50,90%,47,50,94%,-2,-4
Goal,put the wine bottle on the rack,44,50,88%,37,50,74%,7,14
Long,put both the alphabet soup and the tomato sauce in the basket,24,50,48%,42,50,84%,-18,-36
Long,put both the cream cheese box and the butter in the basket,48,50,96%,50,50,100%,-2,-4
Long,turn on the stove and put the moka pot on it,50,50,100%,48,50,96%,2,4
Long,put the black bowl in the bottom drawer of the cabinet and close it,49,50,98%,47,50,94%,2,4
Long,put the white mug on the left plate and put the yellow and white mug on the right plate,30,50,60%,14,50,28%,16,32
Long,pick up the book and place it in the back compartment of the caddy,46,50,92%,43,50,86%,3,6
Long,put the white mug on the plate and put the chocolate pudding to the right of the plate,39,50,78%,36,50,72%,3,6
Long,put both the alphabet soup and the cream cheese box in the basket,47,50,94%,35,50,70%,12,24
Long,put both moka pots on the stove,34,50,68%,44,50,88%,-10,-20
Long,put the yellow and white mug in the microwave and close it,44,50,88%,40,50,80%,4,8


==> anc/data/reported_results.json <==
{
  "provenance": "Experimental results supplied by the authors and confirmed as manually checked and authentic on 2026-09-20. Arithmetic and manuscript layout are checked separately during editing. Full LIBERO values reconciled to six supplied raw evaluation JSON files and the 40-task CSV on 2026-10-18.",
  "temporal_arms_300s": [
    {
      "model": "H-Base",
      "loss": null,
      "complete_pct": 99.5,
      "kbd_f1": 0.4942,
      "mouse_f1": 0.2121,
      "rho_x": 0.7662,
      "rho_y": 0.7423,
      "events": 3427
    },
    {
      "model": "T-Real",
      "loss": 0.24934,
      "complete_pct": 0,
      "kbd_f1": 0.0017,
      "mouse_f1": 0,
      "rho_x": 0.2823,
      "rho_y": 0.1977,
      "events": 1735
    },
    {
      "model": "T-Unknown",
      "loss": 0.26507,
      "complete_pct": 0,
      "kbd_f1": 0,
      "mouse_f1": 0,
      "rho_x": null,
      "rho_y": null,
      "events": 0
    },
    {
      "model": "T-Neutral",
      "loss": 0.77015,
      "complete_pct": 53.7,
      "kbd_f1": 0.3572,
      "mouse_f1": 0.0448,
      "rho_x": 0.0173,
      "rho_y": 0.1159,
      "events": 43
    }
  ],
  "components_60s": [
    {
      "model": "H-Base",
      "complete_pct": 100,
      "kbd_f1": 0.611,
      "rho_x": 0.723,
      "rho_y": 0.75,
      "events": 759
    },
    {
      "model": "Disabled",
      "complete_pct": 100,
      "kbd_f1": 0.611,
      "rho_x": 0.723,
      "rho_y": 0.75,
      "events": 759
    },
    {
      "model": "LoRA only",
      "complete_pct": 100,
      "kbd_f1": 0.607,
      "rho_x": 0.788,
      "rho_y": 0.749,
      "events": 627
    },
    {
      "model": "Time only",
      "complete_pct": 52,
      "kbd_f1": 0.597,
      "rho_x": 0.724,
      "rho_y": 0.46,
      "events": 592
    },
    {
      "model": "LoRA + time",
      "complete_pct": 0,
      "kbd_f1": 0.008,
      "rho_x": 0.316,
      "rho_y": 0.204,
      "events": 351
    }
  ],
  "gate_scan_300s": [
    {
      "scale": 0,
      "complete_pct": 99.65,
      "kbd_f1": 0.4891,
      "mouse_f1": 0.1875,
      "rho_x": 0.7918,
      "rho_y": 0.7167,
      "events": 2625
    },
    {
      "scale": 0.25,
      "complete_pct": 99.53,
      "kbd_f1": 0.4907,
      "mouse_f1": 0.1875,
      "rho_x": 0.786,
      "rho_y": 0.7068,
      "events": 2858
    },
    {
      "scale": 0.5,
      "complete_pct": 99.07,
      "kbd_f1": 0.4893,
      "mouse_f1": 0.2258,
      "rho_x": 0.8026,
      "rho_y": 0.7372,
      "events": 3257
    },
    {
      "scale": 1,
      "complete_pct": 0,
      "kbd_f1": 0.0017,
      "mouse_f1": 0,
      "rho_x": 0.2823,
      "rho_y": 0.1977,
      "events": 1735
    }
  ],
  "no_time_300s": [
    {
      "model": "H-Base",
      "complete_pct": 99.53,
      "kbd_f1": 0.4942,
      "mouse_f1": 0.2121,
      "rho_x": 0.7662,
      "rho_y": 0.7423,
      "events": 3427
    },
    {
      "model": "T-Real gate=0",
      "complete_pct": 99.65,
      "kbd_f1": 0.4891,
      "mouse_f1": 0.1875,
      "rho_x": 0.7918,
      "rho_y": 0.7167,
      "events": 2625
    },
    {
      "model": "No-Time",
      "complete_pct": 98.39,
      "kbd_f1": 0.4633,
      "mouse_f1": 0.169,
      "rho_x": 0.6839,
      "rho_y": 0.7114,
      "events": 4465
    }
  ],
  "libero": [
    {
      "suite": "Spatial",
      "base_successes": 417,
      "vapt_successes": 463,
      "episodes_per_arm": 500,
      "difference_successes": 46
    },
    {
      "suite": "Object",
      "base_successes": 460,
      "vapt_successes": 494,
      "episodes_per_arm": 500,
      "difference_successes": 34
    },
    {
      "suite": "Goal",
      "base_successes": 442,
      "vapt_successes": 443,
      "episodes_per_arm": 500,
      "difference_successes": 1
    },
    {
      "suite": "Long",
      "base_successes": 399,
      "vapt_successes": 411,
      "difference_successes": 12,
      "episodes_per_arm": 500
    }
  ],
  "pretraining": {
    "anchors": 2072084,
    "checkpoint_step": 12400,
    "global_batch": 128,
    "frame_offsets_ms": [
      0,
      250,
      500,
      750,
      1000
    ]
  },
  "robot": {
    "fps": 20,
    "chunk": 50,
    "video_frames": 5,
    "replan_steps": 8
  },
  "verification": {
    "author_confirmed": true,
    "confirmation_date": "2026-09-20",
    "author_statement_zh": "我人工自己全部检查完成了，结果都是正确真实的",
    "editor_executed_training_or_simulator": false
  },
  "libero_display": {
    "suites": [
      "Spatial",
      "Object",
      "Goal",
      "Long"
    ],
    "metric": "absolute success rates, success-count differences and percentage-point differences",
    "scope": "Four matched suite-specific 20k initialization comparisons; the aggregate pools 2000 episodes from four policies per arm.",
    "spatial_base_identity": "Official-data, two-GPU, batch-32 run: 417/500. The earlier 418/500 run is excluded."
  },
  "numerical_conventions": [
    "H-Base mouse F1 is reported as 0.2121 in both comparison tables after author-requested reconciliation on 2026-10-20.",
    "No-Time source narrative lists -0.05655 against gate=0; rounded source rows give -0.05660.",
    "Bundled 2026-09-02 robot launcher is joint 100k; latest narrative is four suite-specific 20k runs."
  ],
  "libero_overall": {
    "base_successes": 1718,
    "vapt_successes": 1811,
    "episodes_per_arm": 2000,
    "difference_successes": 93,
    "difference_pp": 4.65
  }
}


==> anc/data/result_plot_data.json <==
{
  "temporal_arms": [
    {
      "model": "H-Base",
      "loss": null,
      "complete_pct": 99.5,
      "kbd_f1": 0.4942,
      "mouse_f1": 0.2121,
      "rho_x": 0.7662,
      "rho_y": 0.7423,
      "events": 3427
    },
    {
      "model": "T-Real",
      "loss": 0.24934,
      "complete_pct": 0,
      "kbd_f1": 0.0017,
      "mouse_f1": 0,
      "rho_x": 0.2823,
      "rho_y": 0.1977,
      "events": 1735
    },
    {
      "model": "T-Unknown",
      "loss": 0.26507,
      "complete_pct": 0,
      "kbd_f1": 0,
      "mouse_f1": 0,
      "rho_x": null,
      "rho_y": null,
      "events": 0
    },
    {
      "model": "T-Neutral",
      "loss": 0.77015,
      "complete_pct": 53.7,
      "kbd_f1": 0.3572,
      "mouse_f1": 0.0448,
      "rho_x": 0.0173,
      "rho_y": 0.1159,
      "events": 43
    }
  ],
  "components": [
    {
      "model": "H-Base",
      "complete_pct": 100,
      "kbd_f1": 0.611,
      "rho_x": 0.723,
      "rho_y": 0.75,
      "events": 759,
      "mean_mouse_correlation": 0.7364999999999999
    },
    {
      "model": "Disabled",
      "complete_pct": 100,
      "kbd_f1": 0.611,
      "rho_x": 0.723,
      "rho_y": 0.75,
      "events": 759,
      "mean_mouse_correlation": 0.7364999999999999
    },
    {
      "model": "LoRA only",
      "complete_pct": 100,
      "kbd_f1": 0.607,
      "rho_x": 0.788,
      "rho_y": 0.749,
      "events": 627,
      "mean_mouse_correlation": 0.7685
    },
    {
      "model": "Time only",
      "complete_pct": 52,
      "kbd_f1": 0.597,
      "rho_x": 0.724,
      "rho_y": 0.46,
      "events": 592,
      "mean_mouse_correlation": 0.592
    },
    {
      "model": "LoRA + time",
      "complete_pct": 0,
      "kbd_f1": 0.008,
      "rho_x": 0.316,
      "rho_y": 0.204,
      "events": 351,
      "mean_mouse_correlation": 0.26
    }
  ],
  "gate_scan": [
    {
      "scale": 0,
      "complete_pct": 99.65,
      "kbd_f1": 0.4891,
      "mouse_f1": 0.1875,
      "rho_x": 0.7918,
      "rho_y": 0.7167,
      "events": 2625,
      "mean_mouse_correlation": 0.75425
    },
    {
      "scale": 0.25,
      "complete_pct": 99.53,
      "kbd_f1": 0.4907,
      "mouse_f1": 0.1875,
      "rho_x": 0.786,
      "rho_y": 0.7068,
      "events": 2858,
      "mean_mouse_correlation": 0.7464
    },
    {
      "scale": 0.5,
      "complete_pct": 99.07,
      "kbd_f1": 0.4893,
      "mouse_f1": 0.2258,
      "rho_x": 0.8026,
      "rho_y": 0.7372,
      "events": 3257,
      "mean_mouse_correlation": 0.7699
    },
    {
      "scale": 1,
      "complete_pct": 0,
      "kbd_f1": 0.0017,
      "mouse_f1": 0,
      "rho_x": 0.2823,
      "rho_y": 0.1977,
      "events": 1735,
      "mean_mouse_correlation": 0.24
    }
  ],
  "timestamp_deletion": [
    {
      "model": "H-Base",
      "complete_pct": 99.53,
      "kbd_f1": 0.4942,
      "mouse_f1": 0.2121,
      "rho_x": 0.7662,
      "rho_y": 0.7423,
      "events": 3427,
      "mean_mouse_correlation": 0.75425
    },
    {
      "model": "T-Real gate=0",
      "complete_pct": 99.65,
      "kbd_f1": 0.4891,
      "mouse_f1": 0.1875,
      "rho_x": 0.7918,
      "rho_y": 0.7167,
      "events": 2625,
      "mean_mouse_correlation": 0.75425
    },
    {
      "model": "No-Time",
      "complete_pct": 98.39,
      "kbd_f1": 0.4633,
      "mouse_f1": 0.169,
      "rho_x": 0.6839,
      "rho_y": 0.7114,
      "events": 4465,
      "mean_mouse_correlation": 0.69765
    }
  ],
  "libero": [
    {
      "suite": "Spatial",
      "base_successes": 417,
      "vapt_successes": 463,
      "episodes_per_arm": 500,
      "difference_successes": 46
    },
    {
      "suite": "Object",
      "base_successes": 460,
      "vapt_successes": 494,
      "episodes_per_arm": 500,
      "difference_successes": 34
    },
    {
      "suite": "Goal",
      "base_successes": 442,
      "vapt_successes": 443,
      "episodes_per_arm": 500,
      "difference_successes": 1
    },
    {
      "suite": "Long",
      "base_successes": 399,
      "vapt_successes": 411,
      "difference_successes": 12,
      "episodes_per_arm": 500
    }
  ],
  "libero_overall": {
    "base_successes": 1718,
    "vapt_successes": 1811,
    "episodes_per_arm": 2000,
    "difference_successes": 93,
    "difference_pp": 4.65
  },
  "conventions": {
    "gate_lines": "Connect evaluated settings; no interpolation model or smoothing.",
    "bars": "Bar lengths begin at zero. Labels show the stated or computed values.",
    "uncertainty": "Descriptive point estimates; no error bars or significance marks are inferred.",
    "units": "Completeness and success in percent; changes in percentage points; correlations unitless.",
    "languages": "Both language versions use the same data objects and plotting functions."
  }
}


==> anc/data/source_manifest.csv <==
kind,workspace_relative_path,size_bytes,sha256
original_input,G-IDM 本周进展（08.07-08.13）.zip,1378429,6d480904a7a8431677cd7548707fe135a1edb21b9e3ff8c9a76fc000cb4b0a7f
original_input,G-IDM复现_数据结果_07.31_08.06 2.zip,11949800,8a6325630886502d322dec097b24ca283cae4e85d01635f0d901190ac1aabf79
original_input,InternVLA-A1.5 周报｜VAPT ckpt12400 与 LIBERO 四套微调（2026.08.28–09.03）.zip,1421419,4afb3754847bdbad518bb98e7477da2560820429cc0cf66e18540e4fc03e4f79
original_input,InternVLA-A1.5｜ckpt12400 与 Base 的 LIBERO 全流程训练与评测 副本.md,12370,8383b91aa1fc49f34eb6cbcc9ff8a7dd4fa1222b445ef34d92bf3d1c99f32a91
original_input,gidm_p2b_code_snapshot_20260903.zip,304121,f1ad0af10d17a672a26b142e1d980891c6444781aa8c388b8d899d4be894ee89
original_input,internvla-a15-vapt-libero-ckpt12400-clean-20260902.tar.gz,177771,7dbf6c64976e190eacb795123caf83617e0be11fdc3665c8edd3dd365e3d48fd
original_input,游戏数据for具身训练.zip,1191167,bab2a31c7775d53b76eabd226497b5e1e846f0ecc98d7a0788e82ab8d89b4fe6
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/current_p2b2_no_timestamp/02_model/shared_from_p2b01/gidm_p2b_model.py,15406,51dd8be645a85f70a810c4e66111123c379625f3010a18c35b52e5ec38a3e8f5
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/current_p2b2_no_timestamp/02_model/shared_from_p2b01/gidm_p2b_time.py,20440,f172c8b2d5903d30633453a2b21f2754247e01a0c97cc3d98e6807ed43389130
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/current_p2b2_no_timestamp/04_inference_and_evaluation/inference_gidm_no_timestamp_lora.py,17176,c13c4189bf53253dbc03eb44dca731ab2feeca9c0fc52b743bfe2e159538a802
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/historical_p2b01_temporal_residual/01_time_and_model/gidm_p2b_model.py,15406,51dd8be645a85f70a810c4e66111123c379625f3010a18c35b52e5ec38a3e8f5
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/historical_p2b01_temporal_residual/01_time_and_model/gidm_p2b_time.py,20440,f172c8b2d5903d30633453a2b21f2754247e01a0c97cc3d98e6807ed43389130
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/reports/p2b_failure_diagnosis.html,36057,181750375cf1760a9ed5b85e23ef059c403fc5749bab229112600622577262b7
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/reports/p2b_weekly_progress.html,44876,cd4ec7d29ce2e506d99d43b69f832fa1805014efa31fafd270555424b8e8f651
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/shared_dependencies/evaluate_gidm_p2a2_held.py,7951,108d5f3db377d8db377af66b04742c67756fca5a33ed45ef6e7e0ec3ba2f623f
extracted_source,tmp/research_sources/internvla-a15-vapt-libero-ckpt12400-clean-20260902/internvla-a15-vapt-libero-ckpt12400-clean-20260902/01_VAPT预训练/正式训练配置.json,4202,582ac01345e5a08e1634d2bc6e899dec1d76f5f40618ad07bcd54ba37890a67a
extracted_source,tmp/research_sources/internvla-a15-vapt-libero-ckpt12400-clean-20260902/internvla-a15-vapt-libero-ckpt12400-clean-20260902/advanced/unpacked/internvla-a-series-overlay/src/lerobot/policies/internvla_a1_5/configuration_internvla_a1_5.py,20341,9be046937596b21d965fff72d1049b0d74c2b0568645b9829aaa2cd597e6616b
extracted_source,tmp/research_sources/internvla-a15-vapt-libero-ckpt12400-clean-20260902/internvla-a15-vapt-libero-ckpt12400-clean-20260902/advanced/unpacked/internvla-a-series-overlay/src/lerobot/policies/internvla_a1_5/d2e_materializer.py,32603,c6ccaf8626dc17e32fba84f7b24748fa3bcd1836d7ae2a0ab9fcdbcaebc051ca
extracted_source,tmp/research_sources/internvla-a15-vapt-libero-ckpt12400-clean-20260902/internvla-a15-vapt-libero-ckpt12400-clean-20260902/advanced/unpacked/internvla-a-series-overlay/src/lerobot/policies/internvla_a1_5/modeling_internvla_a1_5.py,93521,14c941207632a9088baf2e59c25007a379d5662d328a5899f1f1552aab276597
public_reference,tmp/references/d2e.pdf,2081724,8967abde27d3acc1bffb7f7d0d1c0455ad39c23106b589e19f978d4c11b54e2b
public_reference,tmp/references/iclr2027_style.zip,39348,0d940dfa9398ae99a18f24a85a8a683f367204b6af6d17d2899e60a67102529e
public_reference,tmp/references/internvla_a15.pdf,6903653,fe7a316a14aa78de1b8bca731c7bd270e2b5ba32f3995883ac44086310cc2e0d
extracted_source,tmp/research_sources/G-IDM复现_数据结果_07.31_08.06 2/G-IDM复现_数据结果_07.31_08.06/04_mouse_move_cases.pdf,1822332,f60a2054af15bdf64aa3e5d56c69e22fc2daace3efc769fd338353c59e6aeae8
extracted_source,tmp/research_sources/gidm_p2b_code_snapshot_20260903/gidm_p2b_code_snapshot_20260903/historical_p2b01_temporal_residual/05_inference_and_ablation/inference_gidm_p2b.py,26683,af85ef3e4b9b33e5ab29da46686418ad5a953397ffbe99f8ab86c07e4b5a93c8
original_input,InternVLA-A1.5 D2E 数据处理 V3.pdf,1652669,53f3cb48d38411a65404f6f6aea476c5dd3dc5fc7d16d871c0fedc60c55d0746
extracted_source,tmp/research_sources/InternVLA-A1.5 周报｜VAPT ckpt12400 与 LIBERO 四套微调（2026.08.28–09.03）/图片和附件/image.png,366481,b4196020ae962a411c49811daad025baf2ff2a75fdd50a1e82d98b0962cc1c9a
extracted_source,tmp/research_sources/internvla-a15-vapt-libero-ckpt12400-clean-20260902/internvla-a15-vapt-libero-ckpt12400-clean-20260902/04_LIBERO微调/启动微调.sh,5307,a63adfb2d8e01b9087c095bdde089d99177577068a3c1e5037650f8218ff8d3f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006.tar.gz,6782203,f8023562efbde3e47b6f8a75d78ad07786b0127a46872b31c98abdbc2094335a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/base-object-goal-long.json,5393,7bd0679170a0a4e6b6c003c16f895ff7b35ced25a8ef00f8b964734a11992ac5
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/base-spatial.json,2102,de648fe67d151e67e8cb7b12bd984ebab980456f015a8f26c8c25348ee2cab3e
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/ckpt12400-goal.json,1720,4e0c178b598b0191f4df2efd6c618378d0522f54cd790c06dfea21de7da4d000
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/ckpt12400-long.json,2017,00d0d4eb1110312efa491f17d9e24ef3937112f1580caeb695fe5849a6538722
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/ckpt12400-object.json,1891,953f41b682118ca89d3fbb009d513b14e72130e99399b37369ea9f951a43ac5a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/ckpt12400-spatial.json,2101,ae39e6cc1e270247048ce33d6a930ed27fd38e93ab6ebadfad4f58d59cead7b8
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/evidence/full-pipeline-audit.md,30451,8f8f9b3be8100706e12972c620ed6665c707f870bb57ca11f3406a21706b2746
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/libero-strict-ab-comparison.csv,320,8517f9d75e4df70c62261eadb68a5a8667e3c60c7b23905ce9e70156bde7cb9a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/libero-strict-ab-comparison.html,14008,354b783ea9eb3345316f886f3e2c2aee3dd9c503f5d56093aeedcda3c3f2bfc9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/01-libero-comparison/libero-task-level-comparison.csv,3589,908c02dc8b3d96cfcc3af53ce19dccf275bf84d0e03e548334490b49e2858afb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31354810400.jpg,48123,b1052515086a52ff0ae057fc7ea109a5b1a9423f95ea2c07640a2ada1f529e72
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31405839200.jpg,48240,affe4a5beedaffcea5f1f882d5adc16ca4c1c9bb0baf9f942ad9d9b3b4ac2d97
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31488373900.jpg,48407,1b2b4d8883dc829b72feeefc70b1d24e0790d324f0f87f1c2c4e91d04ce5a548
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31538489000.jpg,48801,72651dba64682413518034ce73db0997725765fb12bb75f68daf152ad8f6ca1f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31605443600.jpg,48593,f26c35d2572240a23a16550022d01f15fc613c3e81e11e4a10ea818c4c20f5e2
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31655455900.jpg,48610,b8e646466b093e7f81b3f7ee2d1f4a478616421610eb9388e2e8bc41e1a205a9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31705780500.jpg,48678,cee21147c594c19be7226030159d585fa9198ed8a463dc74a0a94af98211905e
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31768481500.jpg,48707,755347858c12caa3c71560d1d2e5f9315d248e1696c44fe15c5180568e86fbc0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31821835900.jpg,48801,1a040b77c8cc56ed5d489db3ab964e2e7b72f3e79035842afde404e220719821
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31873395000.jpg,48842,3793b3ce4b55d458547020bd8302d963996d8d85d47699920ffb962fe3b7c41b
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31938286800.jpg,48849,9b4465e0cbccb67ea05c1da37b26fb94c56f0f2d611c1853603f94c2f99ab4ea
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_31988411400.jpg,48875,60a12378b47cedd5e01eddf646b6767666647d59ed8467d0d4bd01c2bdedef69
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32055207700.jpg,48885,6b652dfd8cd75b41eaf32ec44527ca57915d57bfb641f72685b8942b2746b6fc
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32107079200.jpg,48967,dc4b69d2792ecdf7dde99ad607331241f287d79e305d8daea100a331b9441fc7
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32172671200.jpg,49016,24df5a0c1874d59c7782c5c1f18f91b60ef0ae319eb62eaa88c04de0ff603aeb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32222707800.jpg,48988,26dc96c1c027b6dc11979d528f2938043df9bb1a815bfeed7108da944f3afb0f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32288597700.jpg,49007,5e4739a63fdc080be03f8b613d55c5fbd9047d98dfd57f67bd8b5e434564f319
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32338784300.jpg,49009,4dcc55ff5708d9c19e8b8dffc0b8ca2e09f70efde55212282ed869585b8ae172
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32389430800.jpg,49039,7567e2aa72acffd9626de6c47f89a3d0e431accc4ff751c266ae1a272a5099ca
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32456428100.jpg,49069,9b239cc06fbc1ea78936f689b1402ea3fbf9bb95698b440384c80490408d6b1f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32512542500.jpg,48840,462d15cba0dc0472f7d965aaba15e38f3c94bcffa6cc511eb765fe7369810ba7
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32573438200.jpg,48857,2ffe5321461ce9d97763a136c80fb4a9bcfbf922a6a797c9be96ba413045b6af
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32623571100.jpg,48944,f70d3e9844039156ae557bd90d3e2269740266d799148d2b80513de880ce6788
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32689502800.jpg,49066,2b2f75472c1acfd830af3c556f2ad5b1c4b20e4c24f8915ad619f9471cc7c844
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32739949500.jpg,49104,42cba36aad2c818401d5ae9d3b664f1a607cd7aa3a8307e28b8627aab61719c8
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32791850000.jpg,49109,200984efd30ba5f1e89b73d65de5add26405cd47e791c362ccb531521afef0f0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32856421500.jpg,49091,ef14829612f9303b04a12f76cd52f3096a594a19d3533ff3c3b7180146cbdfdb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32908077500.jpg,49162,cfbad50515e1c19ff228477a817b4b9bc3f863e8aaa19a02db769baca7ffeae1
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_32973293000.jpg,49162,e35918ab1ff0e7610bc055736c573cd8ba748c668d05d74502b2a8a1eb261ecf
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/apex_0810_08_pts_33023703200.jpg,48803,84a4b6ed9ccc8051b320388f9728e52625b37ad5d7c0c0adc806af8a4757bbd3
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/cs2_dynamic.jpg,193308,56ba9f55ceea3c873a0ab07da1c2d65be0096feff3175e378eff152485c24e4b
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/gta_static.jpg,24822,9345a44685120b77b8f56f5939ddf452e378c806b94667688fd7ea0b8ac91d6f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/medieval_low.jpg,72667,68c2b619428ff7abe81d000a65dbbbe5c85da1d70f1e19101185f64f5184e73d
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/rainbow_delayed.jpg,153505,0455a7b4b2f8b0ec7920ef8da2429e3fd05a6d1e6d63c6a02b55bed58dfdf2de
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/rescue_apex_0805_01/rescue_anchor_3345308300.jpg,74000,0559a512ac4a170d71eed1b0c34107f902709e374c1c9826dee9ed15c6fbaba9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/assets/internvla_1s_compare/rescue_apex_0805_01/selected_anchor_3233804900.jpg,74764,a9338af4308c20884bb6df69ada5901919eef11b0404e7eee51d4c251a777396
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/extract-representative-samples.py,7042,7589aeb648a80c3a20241237e19e408c74f737b78a61bfca8ac02250b5ebaef9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/one-second-window.html,34927,67ab589836d9dbc06adebcf894f0cdf4c657af7636101556f20654e4c70cd4b7
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/real-sample-pipeline.html,34407,7c8d7c8bf7dfaf0b34ff23b71a5871c072de993691ee80d65cf11dd54769308b
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/real-sample-pipeline.png,190390,0c709c993f8f4b8a8d12d75732365093ea0d1d1740165ad2c36ade9c7c67d4b0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/sample.json,3481,cf3eabed4566cd8c1e83debe08bfecf450e033b4350992bd73b712c91130f5ea
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-five-frames.jpg,155951,ee57b2fbd178158b30147605b9a9979382a91be5eec0d73b5282c280a3f551ac
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-frame-0.jpg,76958,d1145cb7f9bbf737d3e84f5ddb43626998ed93b00eb77a6672c6fce454fb285d
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-frame-1.jpg,74180,132c34626f70c450f135a9f9af96826fc4df43d8594cbef1e9696d307f027975
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-frame-2.jpg,75251,77ec18fdf189ce987fe8e29616fe0b8658270ca64adca05fcf067d9734c5b50c
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-frame-3.jpg,76401,582327048c368ac42fbaa830c0e6c34caefe64e26df7610535f5659155dd908a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/01-apex-legends/wan-frame-4.jpg,76393,803213a3bb678cf8036446217a470013c1b91d9adc2374a41be9262dc46c285d
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/sample.json,3453,e81770e3b28dccefa8fd23d7801ae0a06812e3b88dadcf9ba9511d9924c22bb3
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-five-frames.jpg,106184,26cb07827afd7b68f2b1c38545453d96aeea1ebd9d9771e487c888a64a638c26
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-frame-0.jpg,47569,957d217c85a1d923479d7796fead8e569116d69eea6c7d291e7ae5c189df47ec
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-frame-1.jpg,47720,5d0432aaeffe6505ebb060ac35401ac45c14776321154d76fccb4f2b664e3a7c
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-frame-2.jpg,49026,e30f66291843800cde2e7dba0fde5f180ebb644a7fbfca8b12fc1601b304c82a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-frame-3.jpg,50152,0abeb1040dad7f41ab897cef38c49220f9d6a6ceae29ceddb76dcfc04397bcc1
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/02-counter-strike-2/wan-frame-4.jpg,50880,9b9792c1075f9a9c1a84a7c13eb2fa5e238e82c05e710505a7b9ef25c09b90a4
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/sample.json,3264,4a2ec16b4b439f7cb46b4f1853a0c08a0a2f13b25445790befb1a751ba0da481
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-five-frames.jpg,81618,7eb33d2c3a4ee0ed9c9086612c8b3d5af84193c00d78603b79755d1bdb88fe65
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-frame-0.jpg,33684,108a797cd8a49a2f4ea2946539b6c4da65dc4de49a0d1dc9d644e9e3ffb69ce9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-frame-1.jpg,31955,8eb48c94bcdacd1f6979ebef863f463a1c55316ac58dd583beeb4e5ec6b0fd0b
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-frame-2.jpg,34390,270bd868925410443365d9f54763dd01d9b27e7047e70b5037fbb57b41b71e32
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-frame-3.jpg,36205,2d3d0f261a83b6c2ad22eeea958e2b4f4f03746f3588e6802b429b0f12307df5
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/03-cyberpunk-2077/wan-frame-4.jpg,38032,62d91878713cd904acc79c1b3c79c7839848d3b7a5c72a927cb9bfbca251f7cd
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/sample.json,3143,039bde78a2abbf67f2dece492496cc51c6e3922de3ea38c4530f2a45c00f2ebf
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-five-frames.jpg,139788,a0d15d980f0ce004fa6da6ae78e0eafb9a04bb137f73177839d2a9ec860a92a2
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-frame-0.jpg,64636,d38eac6adbb0beafe5d7b399a7a04327f151ac0143b685f73d5816bc81c346d9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-frame-1.jpg,61298,8512d4380b874df9fcaf45885320094b0b21f3a31d607c3f23d052a96b97ccf4
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-frame-2.jpg,58842,61ed99efe81cbf6e24bd36e95cc15fc08d6925355ac6c45ca71b98062c79c79a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-frame-3.jpg,57271,88ce21a7eacea5c2cc78fc4153223461ec09677d26afc46f8a6fe9a4badf1b2c
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/04-dinkum/wan-frame-4.jpg,58790,33c912f06ceb1bc902893fedd169f4da25fafc6d5b100577dd629b59803e8990
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/sample.json,3538,b4ae96ab956063cd254cba89997cc57b959143c6ee088a187f1f463d22c3d580
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-five-frames.jpg,73173,0e51a8161ae96a1e6bb87ea90a9739c4ff8414b16125e791fa075c357a50d091
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-frame-0.jpg,65309,79e4fb51f1543439040ebc9f0bcaf1df30e8a53660d71f36e662c23bdd6a8536
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-frame-1.jpg,6350,2a7546da90d9445fe4446e523abec394454f381330d9d489ba90b9682018070a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-frame-2.jpg,24292,26da11f498a39bd3eb34b8faa80128b0bccf9da32c09c10155cbfca8a7a516b0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-frame-3.jpg,28298,06c8689b3572ceff8e14ed90e2ecf9028e895b6104668e831299acc5ea7b6674
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/05-euro-truck-simulator-2/wan-frame-4.jpg,30434,48658aaffe0a192cc0fe30c0fd36049ca11dd36b442eae880061c16f59767408
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/sample.json,3247,961a539ecb0081bfa3e228a345697de91d2666fbf0deb4f2b891ce5bb4c4c318
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-five-frames.jpg,67994,5f7fd952b7a47458b040593c63bd03fb36435ee84618c3e3fcaeb68a15c6a211
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-frame-0.jpg,28738,8f264170f054c762a4a839e14167cbd78a9f3dcf4bb2afdfe9eaca39fd6f30cb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-frame-1.jpg,29797,382029a2c4ba7fdfa16f241398aab021e2a102aadfb1b1d4184b2229d138def2
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-frame-2.jpg,29468,fbd46e29cbddaa08cef04b3b97c25a55acab34c534518102a739d967be2c77ea
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-frame-3.jpg,30650,6628e65df37efb6a25e021111f08fa3c10c4e32b69d0de0145e41c275ce1adfd
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/06-grand-theft-auto-v/wan-frame-4.jpg,29599,131fecb3932f981d1829fe4a476f5b5d814b3529a5934e4b0c8f56e8473184dd
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/sample.json,3285,d72c45a933d6f8f2faa26e2c2f40b422cf8797afc35d05786b2329dd48932a91
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-five-frames.jpg,158708,facb0bc5fec19bc425fc9af3c1a9c802734ebd40e9eb6f8f828a23ad462a2d37
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-frame-0.jpg,79523,030f8cbdab8b7b3143149e6f796d8db6f6b8858ada0614791ffc1a39ca9ecf77
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-frame-1.jpg,79912,10d73a90516973795b40ab489b49992c7308ae678a0c7a4c41c3ff4092572bc8
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-frame-2.jpg,82682,0037eb7efd1d0c985caf86e74f49732ab9cafd5e0353422f68c5daddac3340fd
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-frame-3.jpg,83029,ff3300bfc90df3d20ce54b6fd20989fa6db69a7b0c71a0cbfac280be49ac4464
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/07-medieval-dynasty/wan-frame-4.jpg,84399,346eaa47640975a6e72ddf2faed19835c54be72a433fac91a4f068c16f34b04c
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/sample.json,3537,f7075e58efb762275e8fa293f219a2546b546ac55a84389fb55a9465d87838b6
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-five-frames.jpg,94110,4bbfc9a1028bbc2e1c0d6342b3d75779dedcef360b06d931d3b3b281fbae1807
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-frame-0.jpg,46335,a6b79455da40f2737b9ba0d619ea48017b3546bd84cd4c966fdcf4ec86663052
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-frame-1.jpg,42848,012db431b92ee10aabcd5fb5465f72972ffebca6f166014e1779a2eff70c2eac
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-frame-2.jpg,40057,a2528be59ffa8a1b9b89604751659904e942bb4806b0c73e9bd24ff4abef47e8
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-frame-3.jpg,35144,6b0434a6ba739cf26e3a07e3c38b2bd9e5e6722ace81b413e1af6c916e950801
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/08-minecraft-1-21-8/wan-frame-4.jpg,38050,fbfb00384c6df49817e2361e89f8a48b72309b1f542d75343734407c213387e0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/sample.json,3211,cf62b29586e3bed7dfd34af008b1aa2da78e5bf4e1f80c2b098c48a96f4f7128
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-five-frames.jpg,101394,86522bb58a73f0e6657cbfc8cb3a02a9b082a3f9caf95a9a55fd11de3805bb62
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-frame-0.jpg,49895,9b76bd653acb21b773a450683e86d8d3143ebc93921fa20f84a4cedc27ed7e6a
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-frame-1.jpg,49944,4119e488e2fbf37d87ff9d9c8a13d9ea4192589abb30f227f25aa229989a6d67
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-frame-2.jpg,49822,d556fea61102443b45834eb75746a248528f443879ca2ee2cc3a000ea52324d9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-frame-3.jpg,49891,01330406c1148dee0c9b558a161eac17e3e956049307d28f0c2af8e011c1dc7f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/09-rainbow-six/wan-frame-4.jpg,37668,491dd32623673e2e10c6ac8037514f2a5e0c036af13de71071ad38e022e2d628
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/sample.json,3252,285648fa7046604430a99b5c93ea24e1fc3e6d8cf60878b1743d9adceb839c9e
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-five-frames.jpg,90887,20deb8b15b52ce959bb4d967a42be9f9cf6d66e99a161652267ca9dd917efd10
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-frame-0.jpg,37485,ac871490ed424184f180da58786522dd22e2f05f190d0825d96dd4e10b20cb07
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-frame-1.jpg,38198,23439975ca1faae91706ab1e6dad2c7e976c24f1c8ba907f747812e67a2707bb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-frame-2.jpg,38204,0f1610bfd0d086d47f5384dd5e11d324a79cced2d7ef61c65c308bd3c64e54bf
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-frame-3.jpg,39040,5560dee394ca6ef1c74227c30a98b0202ef3d96bc4346c50a5bc620b121c03cf
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/10-satisfactory/wan-frame-4.jpg,38329,8ab8bf2bbf39b1f92249be8ac9637c37e33a4d7a28e3da79a146436bdf359b0e
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/SOURCE_PATHS.md,3208,a9b9709f6fde9c5eea5f7b91d218d02deed8df9a8aff03558f07fbdc829fdce5
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/representative-samples.json,35846,0dc531b1e2a4daeac1ba3e10d0f010e7f42fee506737ae2a15e5a39ff7c7edba
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/representative-samples/source-paths.csv,4524,434737d7d1fa4cf727d9e7017b3f342ea9ceb43ceca30949dee17d145c8fe311
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/sample-000-contact-sheet.jpg,167654,067ae7a91e582640b67dcf5ee61b45b40ad6fc52eff8604e53f8fa1d9cb595bb
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/02-real-game-sample/sample-000.json,2337,1f34ddbffbedb2f86a2833fa8f244880f7897e63ca3a8b04f26447e6f3642bb2
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/cs2_dynamic.jpg,193308,56ba9f55ceea3c873a0ab07da1c2d65be0096feff3175e378eff152485c24e4b
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/gta_static.jpg,24822,9345a44685120b77b8f56f5939ddf452e378c806b94667688fd7ea0b8ac91d6f
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/medieval_low.jpg,72667,68c2b619428ff7abe81d000a65dbbbe5c85da1d70f1e19101185f64f5184e73d
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/rainbow_delayed.jpg,153505,0455a7b4b2f8b0ec7920ef8da2429e3fd05a6d1e6d63c6a02b55bed58dfdf2de
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/rescue_apex_0805_01/rescue_anchor_3345308300.jpg,74000,0559a512ac4a170d71eed1b0c34107f902709e374c1c9826dee9ed15c6fbaba9
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/assets/internvla_1s_compare/rescue_apex_0805_01/selected_anchor_3233804900.jpg,74764,a9338af4308c20884bb6df69ada5901919eef11b0404e7eee51d4c251a777396
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/data-processing-v3.html,35207,53ce3c56d0065f75c033065c68fb77628ac08b78c17b207ca4d407363a9f932c
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/data-processing-v3.png,248917,6047ae6e8cbe594908da008253ca42300e47f84f3fb05c57e7dae006191a84e3
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/evidence/d2e-1s-250ms-full-audit-v2.json,489402,9b5fddecae9042b6891f30d4c45765fda7996474fdd70628abeb9983f66f8756
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/evidence/index-report.json,45169,b2d39cbed1af0afe9b1a96cdabba13393772c9442061b52355f1c148bc1de191
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/03-filtering-and-coverage/evidence/split-manifest.json,51228,1c54d81e748759e2f4d356aa1a28b6a1b1333595a04f676bdca6304b3b82cc57
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/README.md,3153,3cd9840e547e9980b3c259cf72530acbfc746dc00746c4299a040ef254d224f0
supplement_20261006,tmp/research_sources/internvla-a15-three-materials-20261006/SHA256SUMS,18746,a5e944595e40ec51b4d03001e48b83a37aef6506573d6a95c40e3033660e759c


==> anc/data/time_contract_audit.json <==
{
  "operation": "source-function contract check; no learned model, training or rollout",
  "date": "2026-09-26",
  "checks_passed": true,
  "source_sha256": {
    "historical_p2b01_temporal_residual/01_time_and_model/gidm_p2b_time.py": "f172c8b2d5903d30633453a2b21f2754247e01a0c97cc3d98e6807ed43389130",
    "historical_p2b01_temporal_residual/05_inference_and_ablation/inference_gidm_p2b.py": "af85ef3e4b9b33e5ab29da46686418ad5a953397ffbe99f8ab86c07e4b5a93c8"
  },
  "time_ids": {
    "padding": 0,
    "unknown": 1,
    "overflow": 2,
    "known_offset": 3,
    "max_relative_bucket": 2047,
    "embedding_rows": 2051
  },
  "input_position_convention": "Features at position j predict token j+1; positions in each event start at zero.",
  "prefix_checks": [
    {
      "event": "keyboard_held",
      "training_ids": [
        23,
        23,
        23,
        23
      ],
      "cached_generation_ids": [
        1,
        23,
        23,
        23
      ],
      "mismatched_positions": [
        0
      ]
    },
    {
      "event": "mouse_held",
      "training_ids": [
        23,
        23,
        23,
        23
      ],
      "cached_generation_ids": [
        1,
        23,
        23,
        23
      ],
      "mismatched_positions": [
        0
      ]
    },
    {
      "event": "timed_mouse",
      "training_ids": [
        1,
        1,
        1,
        1,
        24,
        24,
        24,
        24
      ],
      "cached_generation_ids": [
        1,
        1,
        1,
        1,
        24,
        24,
        24,
        24
      ],
      "mismatched_positions": []
    }
  ],
  "interpretation": "Timed actions share the third-digit availability rule. Newly generated held EVENT_START receives UNKNOWN; training receives its opportunity time. This check does not establish a cause of measured performance.",
  "video_reduction": {
    "latent_shape_without_batch": [
      48,
      2,
      14,
      14
    ],
    "future_elements": 9408,
    "all_elements": 18816,
    "future_mse_multiplier": 0.5
  }
}


==> anc/scripts/legacy/make_existing_case_figure.py <==
"""Plot existing reported bins; no model inference and no synthetic trajectories."""
import csv
import json
from pathlib import Path
import numpy as np
from make_result_figures import plt, language, export, style_axis, INK, MUTED, BLUE, BASE
ROOT=Path(__file__).resolve().parents[1]
rows=list(csv.DictReader((ROOT/'data/existing_mouse_case_bins.csv').open()))
data={k:np.array([float(r[k]) for r in rows]) for k in rows[0]}
assert len(rows)==11
assert np.allclose(data['offset_s'],np.arange(11)*.05)
assert int(data['gt_events'].sum())==328 and int(data['pred_events'].sum())==11
edges=np.arange(12)*.05
for zh in [False,True]:
    language(zh)
    fig,axs=plt.subplots(3,1,figsize=(7.8,4.45),sharex=True)
    fig.subplots_adjust(left=.15,right=.975,top=.79,bottom=.16,hspace=.32)
    title='真实鼠标运动案例：累计位移与事件数' if zh else 'Observed mouse motion: displacement and event count'
    subtitle='Brotato | 26:12.000-26:12.550 | D2E 公开检查点' if zh else 'Brotato | 26:12.000-26:12.550 | D2E public checkpoint'
    fig.text(.025,.98,title,va='top',fontsize=13.2,fontweight='bold',color=INK)
    fig.text(.025,.91,subtitle,va='top',fontsize=9,color=MUTED)
    for ax,dim in zip(axs[:2],['x','y']):
        ax.stairs(data['gt_d'+dim],edges,color=BASE,linewidth=1.8,label='真值' if zh else 'Reference')
        ax.stairs(data['pred_d'+dim],edges,color=BLUE,linewidth=1.8,linestyle='--',label='预测' if zh else 'Prediction')
        ax.set_ylabel(f'{dim} 位移' if zh else f'{dim} displacement',fontsize=9)
        style_axis(ax,horizontal=False)
    axs[0].legend(loc='lower right',bbox_to_anchor=(1,1.12),ncol=2,frameon=False,fontsize=9,borderaxespad=0)
    centers=edges[:-1]+.025
    axs[2].bar(centers-.009,data['gt_events'],width=.017,color=BASE,zorder=3)
    axs[2].bar(centers+.009,data['pred_events'],width=.017,color=BLUE,zorder=3)
    axs[2].set_ylabel('事件数' if zh else 'Event count',fontsize=9)
    style_axis(axs[2],horizontal=False)
    axs[2].set_xlabel('相对 26:12.000 的时间（秒）；每箱 50 ms' if zh else 'Time since 26:12.000 (seconds); 50 ms per bin',fontsize=9)
    axs[2].set_xlim(0,.55)
    axs[2].set_xticks(np.arange(0,.551,.1))
    foot='11 个连续时间箱：真值 328 条、预测 11 条；阶梯线表示箱内累计量。' if zh else '11 consecutive bins: 328 reference events, 11 predictions. Steps show per-bin sums.'
    fig.text(.025,.018,foot,va='bottom',fontsize=8,color=MUTED)
    export(fig,'existing_mouse_case',zh)
print('Created two existing-case figures from 11 reported bins.')


==> anc/scripts/legacy/make_figures.py <==
"""Create original, vector scientific schematics from verified configurations."""
import os
from pathlib import Path
os.environ.setdefault("MPLCONFIGDIR", "/private/tmp/iclr2027-mpl")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from matplotlib import font_manager

root = Path(__file__).resolve().parents[1]
plt.rcParams.update({"font.family":"DejaVu Sans", "font.size":8.5,
                     "pdf.fonttype":42,"ps.fonttype":42,"axes.unicode_minus":False})
teal, blue, dark, gray = "#146c6b", "#395b92", "#17212d", "#647281"
cjk_font = Path("/System/Library/Fonts/STHeiti Medium.ttc")
if cjk_font.exists():
    font_manager.fontManager.addfont(str(cjk_font))
    cjk_name = font_manager.FontProperties(fname=str(cjk_font)).get_name()
else:
    cjk_name = "Noto Sans CJK SC"

def save(fig, name):
    fig.savefig(root/"figures"/(name+".pdf"), bbox_inches="tight", pad_inches=0.025)
    fig.savefig(root/"figures"/(name+".png"), dpi=200, bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)

for zh in [False, True]:
    if zh:
        plt.rcParams["font.family"] = [cjk_name, "DejaVu Sans"]
    fig, ax = plt.subplots(figsize=(5.5,2.60))
    ax.set(xlim=(0,10), ylim=(0,5.9)); ax.axis("off")
    title = "同一问题：物理时间如何进入模型？" if zh else "ONE QUESTION: HOW DOES PHYSICAL TIME ENTER THE MODEL?"
    ax.text(5,5.67,title,ha="center",va="center",fontweight="bold",fontsize=8.6,color=dark)
    def box(x,y,text,color):
        ax.add_patch(FancyBboxPatch((x,y),4.25,.67,boxstyle="round,pad=0.04,rounding_size=0.08",linewidth=.8,edgecolor=color,facecolor="#f3f6f8"))
        ax.text(x+2.125,y+.335,text,ha="center",va="center",fontsize=8,color=dark)
    left = (["H-Base：按住状态桌面模型","时间残差 / 删除时间 token","自由生成：结构 + 动作内容"] if zh else
            ["H-Base:\nheld-state desktop model","Temporal residual /\ntimestamp deletion","Free generation:\nstructure + action content"])
    right = (["人工桌面事件 + A1.5 初始化","因果事件损失 + 冻结视频监督","Native bridge → 四个 LIBERO 策略"] if zh else
             ["Human desktop events +\nA1.5 initialization","Causal events +\nfrozen video supervision","Native bridge →\nfour LIBERO policies"])
    ax.text(2.375,5.13,"A. 逆动力学诊断" if zh else "A. INVERSE-DYNAMICS DIAGNOSTICS",ha="center",fontweight="bold",fontsize=8,color=teal)
    ax.text(7.575,5.13,"B. 机器人适配研究" if zh else "B. ROBOT ADAPTATION STUDY",ha="center",fontweight="bold",fontsize=8,color=blue)
    for x,txts,col in [(.25,left,teal),(5.45,right,blue)]:
        for y,txt in zip([4.13,2.92,1.71],txts):box(x,y,txt,col)
        for y in [4.07,2.86]:ax.annotate("",xy=(x+2.125,y-.39),xytext=(x+2.125,y),arrowprops={"arrowstyle":"-|>","lw":1.1,"color":col})
    ax.add_patch(FancyBboxPatch((.3,.42),9.35,.61,boxstyle="round,pad=0.04,rounding_size=0.08",linewidth=.6,edgecolor="#c3cbd3",facecolor="#f3f6f8"))
    ax.text(5,.72,"共同评测维度：输出结构 · 动作保真度 · 物理时间语义" if zh else "Evaluation: output structure · action fidelity · physical-time semantics",ha="center",va="center",color=dark,fontsize=8)
    fig.subplots_adjust(left=.01,right=.99,top=.99,bottom=.01)
    save(fig,"study_overview"+("_zh" if zh else ""))

    fig, ax=plt.subplots(figsize=(5.5,2.10))
    ax.set_xlim(-.055,2.67);ax.set_ylim(-.58,2.05)
    for y,offsets,col in [(1.6,[0,.25,.5,.75,1],teal),(.65,[0,.6,1.25,1.85,2.5],blue)]:
        ax.plot([0,max(offsets)],[y,y],color=col,lw=1.6)
        ax.scatter(offsets,[y]*5,s=26,color=col,zorder=4)
        for x in offsets:ax.text(x,y-.23,f"{x:g}",ha="center",color=col,fontsize=8)
    ax.text(0,1.95,"游戏未来视觉：5 帧 / 1 秒" if zh else "Game foresight: 5 frames / 1 second",color=teal,fontweight="bold",fontsize=8.5)
    ax.text(0,1.,"机器人未来视觉：5 帧 / 2.5 秒" if zh else "Robot foresight: 5 frames / 2.5 seconds",color=blue,fontweight="bold",fontsize=8.5)
    ax.plot([0,2.45],[-.03,-.03],color=gray,lw=1)
    ax.plot([0,.4],[-.03,-.03],color=dark,lw=3.2)
    ax.text(.2,-.26,"重规划 0.4 s" if zh else "replan: 0.4 s",ha="center",fontsize=7.5,color=dark)
    ax.text(2.45,-.26,"动作末采样 2.45 s" if zh else "last action: 2.45 s",ha="right",fontsize=7.5,color=gray)
    ax.set_xlabel("距锚点的物理时间（秒）" if zh else "Physical time after the anchor (seconds)",fontsize=8.5,labelpad=3)
    ax.set_xticks([0,.5,1,1.5,2,2.5]);ax.set_yticks([])
    for s in ["left","right","top"]:ax.spines[s].set_visible(False)
    ax.spines["bottom"].set_color("#c3cbd3");ax.tick_params(axis="x",labelsize=8,color="#c3cbd3")
    fig.subplots_adjust(left=.035,right=.98,top=.97,bottom=.20)
    save(fig,"horizon"+("_zh" if zh else ""))


==> anc/scripts/legacy/make_material_figures.py <==
"""Figures from the supplied suite, task and formal V3 sample records; no model runs."""
import csv
import json
import os
from pathlib import Path
os.environ.setdefault('MPLCONFIGDIR', '/private/tmp/iclr2027-material-mpl')
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
from PIL import Image
from make_result_figures import ROOT, INK, MUTED, TEAL, BLUE, GRID, BASE, language, export, style_axis

CORPUS = json.loads((ROOT/'data/game_corpus.json').read_text())
SAMPLES = json.loads((ROOT/'data/game_samples.json').read_text())
TASKS = list(csv.DictReader((ROOT/'data/libero_task_results.csv').open()))
SUITES = ['Spatial','Object','Goal','Long']

def task_differences(zh):
    values=np.array([[float(t['delta_pp']) for t in TASKS if t['suite']==s] for s in SUITES])
    fig=plt.figure(figsize=(7.8,2.75))
    ax=fig.add_axes([.12,.22,.76,.53])
    cmap=LinearSegmentedColormap.from_list('decline_gain',['#BD5A49','#FAFBFC','#148577'])
    im=ax.imshow(values,cmap=cmap,norm=TwoSlopeNorm(vmin=-36,vcenter=0,vmax=36),aspect='auto')
    ax.set_xticks(range(10),[f'{i:02}' for i in range(1,11)],fontsize=8.5)
    ax.set_yticks(range(4),SUITES,fontsize=9)
    ax.set_xlabel('任务编号（各套内）' if zh else 'Task ID within each suite',fontsize=9)
    ax.tick_params(length=0)
    for spine in ax.spines.values():spine.set_visible(False)
    for i in range(4):
        for j in range(10):
            v=values[i,j]
            ax.text(j,i,f'{v:+.0f}' if v else '0',ha='center',va='center',fontsize=9,color='white' if abs(v)>=22 else INK)
    cax=fig.add_axes([.91,.22,.018,.53]); cb=fig.colorbar(im,cax=cax,ticks=[-36,0,36]);cb.ax.tick_params(labelsize=8,length=0)
    fig.text(.025,.95,'40 个任务的成功率变化' if zh else 'Success-rate changes across all 40 tasks',fontsize=13,weight='bold',va='top')
    fig.text(.025,.84,'游戏预训练减去 Base，单位：百分点；每组每任务 50 回合' if zh else 'Game initialization minus Base, in percentage points; 50 episodes per task per arm',fontsize=9,color=MUTED)
    fig.text(.025,.025,'24 个提升 · 10 个下降 · 6 个持平；任务编号对应附录完整结果表。' if zh else '24 improved / 10 declined / 6 tied. Task IDs map to the complete appendix tables.',fontsize=8,color=MUTED)
    export(fig,'libero_task_differences',zh)

def real_samples(zh):
    chosen=[SAMPLES[0],SAMPLES[3]]
    fig=plt.figure(figsize=(7.8,3.65))
    fig.text(.025,.97,'真实游戏预训练样本' if zh else 'Recorded game samples used for pretraining',fontsize=13,weight='bold',va='top')
    fig.text(.025,.88,'列标题为相对锚点的查询时间；画面来自已记录视频，采用向前取帧规则。' if zh else 'Columns show query offsets; frames come from recorded video using floor timestamp selection.',fontsize=8.5,color=MUTED)
    for j,off in enumerate([0,.25,.5,.75,1]):fig.text(.235+j*.15,.80,f'{off:.2f} s',ha='center',fontsize=9)
    for i,s in enumerate(chosen):
        y=.445-i*.335
        for j,frame in enumerate(s['frames']):
            ax=fig.add_axes([.165+j*.15,y,.14,.298]);ax.imshow(Image.open(ROOT/frame));ax.axis('off')
        label=s['label'].replace('Counter-Strike 2','Counter-\nStrike 2')
        fig.text(.025,y+.245,label,fontsize=9,weight='bold',va='top')
        h=s['history_event_count'];sc=s['qwen_screen_count'];t=s['target_event_count'];tok=s['active_token_count']
        meta=(f'历史事件 {h}\n其中画面 {sc}\n目标动作 {t}\n总 token {tok}' if zh else f'History: {h} events\n({sc} screens)\nTarget: {t} actions\n{tok} active tokens')
        fig.text(.025,y+.15,meta,fontsize=7.4,linespacing=1.5,va='top',color=MUTED)
    fig.text(.025,.022,'历史仅以索引统计概括；五帧是视觉监督标签，未展示模型预测。' if zh else 'History is summarized from index metadata. The five frames are supervision labels, not predictions.',fontsize=8,color=MUTED)
    export(fig,'real_game_training_samples',zh)

def gallery(zh):
    fig=plt.figure(figsize=(7.8,8.6))
    fig.text(.025,.978,'十个游戏的正式训练样本' if zh else 'Formal training samples from ten games',fontsize=13,weight='bold',va='top')
    fig.text(.025,.94,'每行：当前画面与四张未来监督帧；完整训练子集覆盖 20 个游戏。' if zh else 'Each row: current frame and four future labels. The full selected corpus contains 20 games.',fontsize=8.6,color=MUTED)
    for j,off in enumerate([0,.25,.5,.75,1]):fig.text(.245+j*.15,.91,f'{off:.2f} s',ha='center',fontsize=8)
    for i,s in enumerate(SAMPLES):
        y=.815-i*.0825
        for j,frame in enumerate(s['frames']):
            ax=fig.add_axes([.175+j*.15,y,.14,.074]);ax.imshow(Image.open(ROOT/frame));ax.axis('off')
        name=s['label'].replace('Euro Truck Simulator 2','Euro Truck\nSimulator 2').replace('Grand Theft Auto V','Grand Theft\nAuto V').replace('Counter-Strike 2','Counter-Strike 2').replace('Minecraft 1.21.8','Minecraft\n1.21.8')
        fig.text(.025,y+.061,name,fontsize=7.9,va='top',weight='bold')
        fig.text(.025,y+.023,f"H={s['history_event_count']}, Y={s['target_event_count']}",fontsize=7.3,color=MUTED,va='top')
    fig.text(.025,.035,'H：历史事件数（含屏幕）；Y：后一秒动作事件数。时间标签表示查询偏移。' if zh else 'H counts history events (including screens); Y counts next-second action events. Times are query offsets.',fontsize=8,color=MUTED)
    export(fig,'game_sample_gallery',zh)

def composition(zh):
    rows=sorted(CORPUS['games'],key=lambda x:x['train_anchors']+x['validation_anchors'],reverse=True)
    fig,ax=plt.subplots(figsize=(7.8,5.65));fig.subplots_adjust(left=.30,right=.94,bottom=.11,top=.81)
    y=np.arange(20);train=np.array([x['train_anchors'] for x in rows]);val=np.array([x['validation_anchors'] for x in rows])
    ax.barh(y,train/1000,color=TEAL,height=.65,label='训练' if zh else 'Train')
    ax.barh(y,val/1000,left=train/1000,color='#A9C8D8',height=.65,label='验证' if zh else 'Validation')
    ax.set_yticks(y,[x['label'] for x in rows],fontsize=8);ax.invert_yaxis();ax.set_xlim(0,290)
    ax.set_xlabel('最终锚点数（千）' if zh else 'Final anchors (thousands)',fontsize=9)
    for i,n in enumerate(train+val):ax.text(n/1000+3,i,f'{100*n/2359316:.1f}%',va='center',fontsize=7.5)
    style_axis(ax,True);ax.legend(loc='lower right',frameon=False,fontsize=8)
    fig.text(.025,.965,'所选游戏子集的样本组成' if zh else 'Sample composition of the selected game corpus',fontsize=13,weight='bold',va='top')
    fig.text(.025,.895,'20 个游戏 · 394 段记录 · 223.36 小时记录跨度 / 197.85 小时活动区间' if zh else '20 games / 394 recordings / 223.36 recorded-span hours / 197.85 active hours',fontsize=9,color=MUTED)
    fig.text(.025,.025,'百分比以训练与验证的 2,359,316 个最终锚点为分母；不是录制时长占比。' if zh else 'Percentages use all 2,359,316 final train/validation anchors, not recording duration.',fontsize=8,color=MUTED)
    export(fig,'game_corpus_composition',zh)

def filtering(zh):
    fig,ax=plt.subplots(figsize=(7.8,3.8));ax.set_xlim(0,100);ax.set_ylim(0,100);ax.axis('off');fig.subplots_adjust(left=0,right=1,bottom=0,top=1)
    def box(x,y,w,h,title,value,color=TEAL):
        ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.5,rounding_size=1.3',linewidth=.9,edgecolor=color,facecolor='#F4F8FA'))
        ax.text(x+w/2,y+h*.69,title,ha='center',va='center',fontsize=8.7,color=INK)
        ax.text(x+w/2,y+h*.28,value,ha='center',va='center',fontsize=12,weight='bold',color=color)
    def arrow(x1,y1,x2,y2):ax.add_patch(FancyArrowPatch((x1,y1),(x2,y2),arrowstyle='-|>',mutation_scale=10,color=MUTED,lw=.9))
    ax.text(2.5,96,'采样、覆盖恢复与数据划分' if zh else 'Sampling, coverage recovery, and dataset split',fontsize=13,weight='bold',va='top')
    box(3,65,27,20,'屏幕候选' if zh else 'Screen candidates','11,891,441')
    box(36,65,28,20,'合法稠密样本' if zh else 'Legal dense samples','11,118,648')
    box(70,65,27,20,'250 ms 稀疏选择' if zh else '250 ms cadence','2,356,278')
    arrow(30.7,75,35.2,75);arrow(64.7,75,69.2,75)
    ax.text(3,56,'目标检查：11,797,800；删除空目标：677,326；其他有效性检查后保留合法样本。' if zh else '11,797,800 reach target checks; 677,326 empty targets removed, plus other validity checks.',fontsize=7.9,color=MUTED)
    box(70,28,27,20,'覆盖恢复 +3,038' if zh else 'Coverage recovery +3,038','2,359,316',BLUE)
    arrow(83.5,64,83.5,49)
    box(36,28,28,20,'训练 / 验证锚点' if zh else 'Train / validation anchors','2,072,084 / 287,232')
    arrow(69.4,38,64.7,38)
    box(3,28,27,20,'预先划定的会话组' if zh else 'Preassigned session groups','171 / 23')
    arrow(30.7,38,35.3,38)
    ax.text(3,17,'10,732,300 / 10,738,981 → 100% 动作覆盖；恢复原本遗漏的 6,681 个合格动作。' if zh else 'Action coverage: 10,732,300 / 10,738,981 to 100%; 6,681 eligible actions recovered.',fontsize=8.3,color=INK)
    ax.text(3,7,'覆盖以合格动作的唯一序号计；同一会话的重叠窗口始终分在同一侧。' if zh else 'Coverage counts eligible unique action ordinals. Overlapping windows from a session stay together.',fontsize=8,color=MUTED)
    export(fig,'sampling_coverage',zh)

if __name__=='__main__':
    for zh in [False,True]:
        language(zh)
        for make in [task_differences,real_samples,gallery,composition,filtering]:make(zh)
    print('Created five source-based figure pairs (PNG, SVG and PDF).')


==> anc/scripts/legacy/make_method_figure.py <==
"""Original method schematic: human gameplay, joint pretraining, robot control.

Screens and robot icons are illustrative vector drawings, not experimental
frames. Module connectivity follows the manuscript and local model forward.
"""
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/private/tmp/iclr2027-mpl")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle, Circle, Polygon
from matplotlib.path import Path as MplPath

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures"
FONT = Path("/System/Library/Fonts/STHeiti Medium.ttc")
if FONT.exists():
    font_manager.fontManager.addfont(str(FONT))
    CJK = font_manager.FontProperties(fname=str(FONT)).get_name()
else:
    CJK = "Noto Sans CJK SC"
plt.rcParams.update({"pdf.fonttype":42, "ps.fonttype":42,
                     "svg.fonttype":"path", "axes.unicode_minus":False})
INK="#17304B"; MUTED="#607186"; BLUE="#336DA9"; TEAL="#16867D"
ORANGE="#C17B36"; GRAY="#798897"; RED="#B75C54"
PALE_BLUE="#EAF2FB"; PALE_TEAL="#E9F5F1"; PALE_GOLD="#FFF3DF"


def render(zh=False):
    plt.rcParams["font.family"]=[CJK,"DejaVu Sans"] if zh else ["DejaVu Sans"]
    fig,ax=plt.subplots(figsize=(13.2,9.6),dpi=120)
    ax.set(xlim=(0,1320),ylim=(960,0)); ax.axis("off")
    fig.subplots_adjust(0,0,1,1)
    fitted=[]

    def choose(en,cn): return cn if zh else en
    def text(x,y,s,fs=14,color=INK,bold=False,ha="left",va="center",**kw):
        return ax.text(x,y,s,fontsize=fs,color=color,
                       weight="bold" if bold else "normal",ha=ha,va=va,
                       linespacing=1.18,**kw)
    def rect(x,y,w,h,edge=BLUE,fill="white",r=8,lw=1,dashed=False):
        p=FancyBboxPatch((x,y),w,h,boxstyle=f"round,pad=0,rounding_size={r}",
                        edgecolor=edge,facecolor=fill,linewidth=lw,
                        linestyle=(0,(4,3)) if dashed else "solid")
        ax.add_patch(p); return p
    def labelbox(x,y,w,h,s,edge=BLUE,fill="white",fs=14,bold=False,dashed=False):
        p=rect(x,y,w,h,edge,fill,dashed=dashed)
        t=text(x+w/2,y+h/2,s,fs,edge if bold else INK,bold,"center")
        fitted.append((p,t,12.0)); return p
    def arrow(points,color=BLUE,lw=1.25,dashed=False,head=10):
        path=MplPath(points,[MplPath.MOVETO]+[MplPath.LINETO]*(len(points)-1))
        p=FancyArrowPatch(path=path,arrowstyle="-|>",mutation_scale=head,
                          color=color,linewidth=lw,linestyle=(0,(4,3)) if dashed else "solid")
        ax.add_patch(p)
    def line(points,color=BLUE,lw=1,dashed=False):
        xs,ys=zip(*points)
        ax.plot(xs,ys,color=color,lw=lw,linestyle=(0,(4,3)) if dashed else "solid")
    def frame(x,y,w,h,phase=0,edge=GRAY):
        # Abstract desktop scene; consistent motion makes the timeline legible.
        rect(x,y,w,h,edge,"#EDF4F8",r=3,lw=.75)
        ax.add_patch(Rectangle((x+2,y+h*.59),w-4,h*.37,facecolor="#DFD6C4",edgecolor="none"))
        ax.add_patch(Polygon([(x+w*.2,y+h*.58),(x+w*.47,y+h*.31),
                              (x+w*.8,y+h*.61)],closed=True,facecolor="#B5CFC6",edgecolor="none"))
        ax.add_patch(Rectangle((x+w*.64,y+h*.27),w*.16,h*.32,facecolor="#A3BDD6",edgecolor="none"))
        ax.add_patch(Circle((x+w*(.25+.085*phase),y+h*.64),min(w,h)*.09,
                            facecolor=ORANGE,edgecolor="white",linewidth=.8))
        line([(x+w*.08,y+h*.13),(x+w*.37,y+h*.13)],"#9CB1C0",1.3)
        line([(x+w*.08,y+h*.2),(x+w*.24,y+h*.2)],"#9CB1C0",1)
    def key(x,y,s,w=29,h=23,color=TEAL):
        labelbox(x,y,w,h,s,color,"white",fs=12.4,bold=True)
    def snow(x,y,size=7):
        import math
        for angle in [0,60,120]:
            d=math.radians(angle)
            line([(x-size*math.cos(d),y-size*math.sin(d)),
                  (x+size*math.cos(d),y+size*math.sin(d))],GRAY,.8)
    def tensor(x,y,n=4,step=10,noise=False):
        colors=(["#B0CDE3","#D9E7EF","#86ABCA","#C4D8E8"] if not noise else
                ["#EAC791","#CADAE6","#F5E5CD","#ADBCC9","#DFC0A2"])
        for iy in range(n):
            for ix in range(n):
                c=colors[(ix*3+iy*2+(ix*iy if noise else 0))%len(colors)]
                ax.add_patch(Rectangle((x+ix*step,y+iy*step),step-1,step-1,
                                       facecolor=c,edgecolor="white",linewidth=.25))

    text(24,29,choose("Game-enhanced embodied learning",
                      "游戏数据增强具身模型训练"),20,bold=True)
    rect(1000,19,18,18,BLUE,PALE_BLUE,r=3)
    text(1025,29,choose("Trainable","可训练"),12.5)
    rect(1140,19,18,18,GRAY,"#F1F3F5",r=3,dashed=True)
    snow(1149,28,5)
    text(1165,29,choose("Frozen","冻结"),12.5)

    # A: recorded human game interaction supplies all pretraining targets.
    rect(22,69,368,622,"#A7CBC6","#F4FAF8",r=12)
    text(40,96,choose("a  Human gameplay data","a  人工游戏交互数据"),16,TEAL,True)
    frame(44,133,139,77,phase=0)
    frame(227,133,139,77,phase=2)
    arrow([(188,171),(222,171)],TEAL)
    text(113,227,r"$o_{t-\Delta}$",15,ha="center")
    text(296,227,r"$o_t$",15,ha="center")
    key(61,259,"W"); key(101,259,"A"); key(141,259,"D")
    rect(198,259,18,26,TEAL,"white",r=8)
    line([(207,260),(207,271)],TEAL,.8)
    line([(225,273),(351,273)],TEAL,.7)
    for px in [233,251,260,293,338]: line([(px,268),(px,278)],TEAL,1.2)
    text(205,304,choose("Recorded keyboard + mouse events","人工记录的键盘与鼠标事件"),13.4,TEAL,ha="center")
    labelbox(44,327,322,55,choose("Time-aligned interaction stream\nScreens · actions · timestamps",
                                 "按时间对齐的交互流\n屏幕 · 动作 · 时间戳"),TEAL,PALE_TEAL,13.9)
    arrow([(205,386),(205,405)],TEAL)
    labelbox(44,410,322,44,choose("250 ms cadence + recovery",
                                 "250 ms 稀疏采样 + 覆盖恢复"),TEAL,"white",12.8,True)
    line([(205,456),(205,466),(54,466),(54,630)],TEAL,.9)
    for yy in [499,563,627]: arrow([(54,yy),(70,yy)],TEAL)
    labelbox(74,476,292,47,choose("History Hₜ: up to 1 second\nObserved screens + actions",
                                 "历史 Hₜ：至多一秒\n已观察屏幕与动作"),BLUE,PALE_BLUE,13.4)
    labelbox(74,540,292,47,choose("Event targets Yₜ\nHuman actions: next 1 s",
                                 "事件目标 Yₜ\n后一秒的人工动作"),ORANGE,PALE_GOLD,13.4)
    labelbox(74,604,292,47,choose("Video targets Vₜ\n5 frames across the next second",
                                 "视频目标 Vₜ\n覆盖后一秒的五帧画面"),GRAY,"#F0F3F5",13.4)
    text(205,675,choose("One recording, two learning targets",
                       "同一交互记录，两类学习目标"),12.8,MUTED,ha="center")
    arrow([(393,353),(407,353)],TEAL,lw=1.8,head=11)

    # B: causal language path and an expert-only foresight query path.
    rect(410,69,888,622,"#B8CCE5","#F4F8FD",r=12)
    text(430,96,choose("b  Joint game-interaction pretraining",
                       "b  游戏事件与未来视觉联合预训练"),16,BLUE,True)
    text(436,130,choose("Game history","游戏交互历史"),14.4,bold=True)
    for i,x in enumerate([436,520,604]): frame(x,152,74,49,phase=i)
    text(556,215,choose("Recent screens + action events","近期屏幕与动作事件"),12.8,MUTED,ha="center")
    arrow([(555,228),(555,247)])
    labelbox(436,252,237,58,choose("Visual/event embeddings\nHistory Hₜ (≤ 1 s)",
                                 "视觉与事件嵌入\n历史 Hₜ（至多 1 秒）"),BLUE,PALE_BLUE,13.8)
    arrow([(555,313),(555,353)])

    # Block-level attention mask: rows=query groups, columns=key groups.
    text(787,130,choose("Attention mask","注意力掩码"),13.6,bold=True,ha="center")
    gx,gy,cell=762,163,24
    for i,c in enumerate(["H","Y","Q"]):
        text(gx+(i+.5)*cell,gy-12,c,12.5,ha="center")
        text(gx-13,gy+(i+.5)*cell,c,12.5,ha="center")
    for row in range(3):
        for col in range(3):
            x,y=gx+col*cell,gy+row*cell
            ax.add_patch(Rectangle((x,y),cell,cell,edgecolor="white",facecolor="#E0E5EC",linewidth=1))
            if (row,col) in [(1,0),(2,0),(2,2)]:
                ax.add_patch(Rectangle((x+1,y+1),cell-2,cell-2,edgecolor="none",facecolor="#85B7CB"))
            if (row,col) in [(0,0),(1,1)]:
                ax.add_patch(Polygon([(x+1,y+1),(x+1,y+cell-1),(x+cell-1,y+cell-1)],
                                     edgecolor="none",facecolor="#85B7CB"))
            if (row,col)==(2,1):
                line([(x+5,y+5),(x+cell-5,y+cell-5)],RED,1.2)
                line([(x+5,y+cell-5),(x+cell-5,y+5)],RED,1.2)
    text(797,249,choose("Q cannot read Y","Q 不读取 Y"),12.4,RED,ha="center")
    text(797,277,choose("Targets Yₜ (teacher forcing)","目标 Yₜ（教师强制）"),12.3,ORANGE,ha="center")
    for i,s in enumerate([r"$y_1$",r"$y_2$",r"$\cdots$",r"$y_m$"]):
        labelbox(703+i*49,296,43,27,s,ORANGE,PALE_GOLD,13)
    arrow([(795,326),(795,340),(678,340),(678,353)],ORANGE)

    labelbox(436,359,288,68,choose("VLM backbone\nCausal event representations",
                                 "多模态主干\n因果事件表示"),BLUE,PALE_BLUE,14.5,True)
    labelbox(765,359,151,68,choose("Event head\n", "事件预测头\n")+r"$\mathcal{L}_{\mathrm{NEP}}$",
             BLUE,"#F9FBFE",14.3,True)
    arrow([(728,393),(760,393)])
    text(466,458,choose("H only","仅历史 H"),12.1,MUTED,ha="center")
    arrow([(467,430),(467,439)],BLUE)
    arrow([(467,474),(467,493)],BLUE)
    text(632,453,choose("50 learnable queries Q","50 个可学习查询 Q"),12.2,BLUE,ha="center")
    for i in range(7): rect(548+i*24,469,18,15,BLUE,"#AFC8E7",r=2,lw=.6)
    arrow([(631,486),(631,493)])
    labelbox(436,499,288,62,choose("Foresight expert\n", "未来视觉 expert\n")+r"$F_\theta(H_t)$",
             BLUE,PALE_BLUE,14.4,True)
    labelbox(765,506,151,48,choose("Projection ","投影 ")+r"$P_\theta$",BLUE,PALE_BLUE,14.4,True)
    arrow([(728,530),(759,530)])
    text(946,516,r"$c_\theta$",15,BLUE,ha="center")
    arrow([(920,533),(974,533)])

    # Frozen visual teacher: clip/current encodings and future-only noise.
    text(1120,130,choose("Video labels: 5 frames / 1 s","视频标签：5 帧 / 1 秒"),14.2,bold=True,ha="center")
    offsets=["0",".25",".50",".75","1.00"]
    for i,off in enumerate(offsets):
        frame(963+i*63,152,55,39,phase=i)
        text(990.5+i*63,208,off,11.8,MUTED,ha="center")
    text(1120,231,choose("Physical offset from anchor (s)","相对锚点的物理时间（秒）"),12.5,MUTED,ha="center")
    arrow([(1120,241),(1120,256)],GRAY)
    labelbox(966,261,307,53,choose("Frozen Wan VAE\nCurrent image + clip encodings",
                                 "冻结 Wan VAE\n当前图像与片段分别编码"),GRAY,"#F0F3F5",13.4,True,dashed=True)
    snow(982,275,5)
    arrow([(1050,318),(1050,352)],GRAY)
    arrow([(1190,318),(1190,352)],GRAY)
    tensor(1029,359,4,11,False)
    tensor(1169,359,4,11,True)
    text(1050,423,r"$z_c$"+choose("  clean","  干净条件"),13.2,ha="center")
    text(1190,423,r"$z_f^\sigma$"+choose("  noisy","  加噪未来"),13.2,ha="center")
    text(1120,453,r"$z_f^\sigma=(1-\sigma)z_f+\sigma\epsilon$",15.3,ha="center")
    arrow([(1050,466),(1050,498)],GRAY)
    arrow([(1190,466),(1190,498)],GRAY)
    labelbox(977,503,285,61,choose("Frozen Wan DiT\nGradients to conditioning",
                                 "冻结 Wan DiT\n梯度传回条件输入"),GRAY,"#F0F3F5",13.6,True,dashed=True)
    snow(990,516,5)
    text(1120,584,choose("Clean condition: timestep 0","干净条件：时间步为 0"),12.2,MUTED,ha="center")
    arrow([(1120,589),(1120,601)],GRAY)
    labelbox(979,606,281,46,r"$\mathcal{L}_{\mathrm{video}}$"+choose(": future latent only", "：仅监督未来潜变量"),
             ORANGE,PALE_GOLD,14.1,True)
    text(436,597,choose("Future frames: supervision only","未来画面仅用于监督"),12.6,MUTED)
    text(436,622,choose("Queries Q read history, not Y","查询 Q 读取历史并屏蔽 Y"),12.6,MUTED)
    text(727,665,r"$\mathcal{L}=\mathcal{L}_{\mathrm{NEP}}+\mathcal{L}_{\mathrm{video}}$",
         19,BLUE,True,ha="center")

    # C: robot path. Blue transfer arrow starts at B, not the IDM branch.
    rect(22,719,1276,213,"#B8CCE5","#EEF4FB",r=12)
    text(42,745,choose("c  Robot fine-tuning and execution",
                       "c  机器人适配与滚动执行"),16,BLUE,True)
    arrow([(726,550),(743,550),(743,640),(927,640),(927,707),(553,707),(553,788)],BLUE,dashed=True)
    text(1026,706,choose("Transfer trainable weights","迁移可训练权重"),12.4,BLUE,ha="right",
         bbox={"facecolor":"white","edgecolor":"none","pad":1.2})

    rect(35,769,331,110,"#B8CCE5","white",r=7,lw=.7)
    frame(47,781,82,46,phase=1)
    frame(142,781,82,46,phase=3)
    text(135,845,choose("Two cameras","双相机观测"),12.4,MUTED,ha="center")
    labelbox(244,781,112,32,choose("Instruction","任务指令"),BLUE,"white",12.4)
    labelbox(244,825,112,32,choose("State","机器人状态"),BLUE,"white",12.4)
    arrow([(370,818),(409,818)],BLUE)
    labelbox(414,790,264,69,choose("Native VLM + expert\nSuite-specific fine-tuning",
                                 "原生 VLM + expert\n单任务组微调"),BLUE,PALE_BLUE,14.3,True)
    text(547,879,choose("Init: Base / game-pretrained weights","初始化：Base / 游戏预训练权重"),12.5,MUTED,ha="center")
    arrow([(682,822),(717,822)],BLUE)
    text(852,792,choose("50 actions at 20 Hz","50 步动作，20 Hz"),14.1,bold=True,ha="center")
    for i in range(50):
        ax.add_patch(Rectangle((728+i*5,812),4,25,
                               facecolor=TEAL if i<8 else "#C3D1E1",edgecolor="none"))
    text(750,855,choose("8 executed","执行 8 步"),12.4,TEAL,ha="center")
    text(905,855,choose("Future predictions","其余预测动作"),12.1,MUTED,ha="center")
    arrow([(986,823),(1067,823)],TEAL)
    # Original schematic robot arm and an object on its workspace.
    ax.add_patch(Rectangle((1088,866),167,6,facecolor="#B9C7D5",edgecolor="none"))
    ax.add_patch(Rectangle((1108,850),44,15,facecolor="#94ADC6",edgecolor=BLUE,linewidth=.8))
    joints=[(1130,849),(1112,806),(1159,777),(1200,808)]
    for a,b in zip(joints,joints[1:]): line([a,b],"#436A92",5)
    for x,y in joints: ax.add_patch(Circle((x,y),6,facecolor="#DAE6F0",edgecolor=BLUE,linewidth=1))
    line([(1200,809),(1200,828)],BLUE,2)
    line([(1189,828),(1211,828)],BLUE,2)
    line([(1189,828),(1189,838)],BLUE,2)
    line([(1211,828),(1211,838)],BLUE,2)
    ax.add_patch(Rectangle((1191,847),21,18,facecolor="#D59C57",edgecolor=ORANGE,linewidth=.8))
    text(1172,891,"LIBERO",13.2,BLUE,True,ha="center")
    arrow([(1108,879),(1108,914),(134,914),(134,865)],TEAL,lw=1.05)
    text(720,913,choose("Execute 8 steps (0.4 s) → observe → replan",
                       "执行 8 步（0.4 秒）→ 重新观测 → 规划"),12.9,TEAL,ha="center",
         bbox={"facecolor":"#EEF4FB","edgecolor":"none","pad":1.8})
    text(25,949,choose("Screens and robot are schematic. Pretraining uses recorded human game events and future visual labels.",
                      "画面与机器人为示意。预训练使用人工记录的游戏事件及未来视觉标签。"),11.8,MUTED)

    # Node-local fit avoids clipping while keeping labels legible.
    fig.canvas.draw(); renderer=fig.canvas.get_renderer()
    problems=[]
    for patch,t,min_size in fitted:
        bounds=patch.get_window_extent(renderer)
        while True:
            b=t.get_window_extent(renderer)
            if b.width<=bounds.width-8 and b.height<=bounds.height-4: break
            if t.get_fontsize()<=min_size:
                problems.append(t.get_text()); break
            t.set_fontsize(max(min_size,t.get_fontsize()-.3))
    if problems: raise ValueError(f"Labels do not fit: {problems}")
    stem=OUT/("method_architecture_zh" if zh else "method_architecture")
    fig.savefig(str(stem)+".png",dpi=400,facecolor="white")
    fig.savefig(str(stem)+".pdf",facecolor="white")
    fig.savefig(str(stem)+".svg",facecolor="white")
    plt.close(fig)
    print(stem.name,"PNG 5280 x 3840; PDF; SVG")


if __name__=="__main__":
    render(False)
    render(True)


==> anc/scripts/legacy/make_overall_workflow.py <==
"""Render the complete study workflow in English and Chinese.

All arrows represent the experiments described in the manuscripts. The
inverse-dynamics branch and human-labeled robot branch are independent.
"""
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/private/tmp/iclr2027-mpl")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
from matplotlib.path import Path as MplPath

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures"
OUT.mkdir(exist_ok=True)
FONT = Path("/System/Library/Fonts/STHeiti Medium.ttc")
if FONT.exists():
    font_manager.fontManager.addfont(str(FONT))
    CJK = font_manager.FontProperties(fname=str(FONT)).get_name()
else:
    CJK = "Noto Sans CJK SC"

plt.rcParams.update({"pdf.fonttype": 42, "ps.fonttype": 42,
                     "svg.fonttype": "path", "axes.unicode_minus": False})
DARK, MUTED = "#172B42", "#56677A"
TEAL, BLUE, GOLD = "#147D79", "#325EA5", "#A76822"
PALE_TEAL, PALE_BLUE = "#F0F8F6", "#F2F6FC"
TEXT_BOXES = []


def render(zh=False):
    plt.rcParams["font.family"] = [CJK, "DejaVu Sans"] if zh else ["DejaVu Sans"]
    fig, ax = plt.subplots(figsize=(12, 8.55), dpi=150)
    ax.set(xlim=(0, 1600), ylim=(1140, 0))
    ax.axis("off")
    fig.subplots_adjust(0, 0, 1, 1)
    TEXT_BOXES.clear()

    def t(x, y, text, size=15, color=DARK, weight="normal", ha="left", va="center"):
        return ax.text(x, y, text, fontsize=size, color=color, weight=weight,
                       ha=ha, va=va, linespacing=1.35)

    def rounded(x, y, w, h, edge, fill="white", lw=1.05, radius=10, dashed=False):
        p = FancyBboxPatch((x, y), w, h,
                          boxstyle=f"round,pad=0,rounding_size={radius}",
                          linewidth=lw, edgecolor=edge, facecolor=fill,
                          linestyle=(0, (4, 3)) if dashed else "solid")
        ax.add_patch(p)
        return p

    def box(x, y, w, h, title, body, color, title_size=15.6,
            body_size=14.2, fill="white", dashed=False):
        p = rounded(x, y, w, h, color, fill, dashed=dashed)
        title_artist = t(x + w/2, y + 29, title, title_size, color, "bold", "center")
        body_artist = t(x + w/2, y + h/2 + 14, body, body_size, DARK, ha="center")
        TEXT_BOXES.append((p, [title_artist, body_artist]))
        return p

    def arrow(points, color=BLUE, dashed=False, lw=1.35):
        path = MplPath(points, [MplPath.MOVETO] + [MplPath.LINETO] * (len(points)-1))
        ax.add_patch(FancyArrowPatch(path=path, arrowstyle="-|>", mutation_scale=12,
                                    linewidth=lw, color=color,
                                    linestyle=(0, (5, 3)) if dashed else "solid"))

    title = "桌面到机器人学习：整体实验流程" if zh else "Temporal interfaces in desktop-to-robot learning"
    subtitle = ("两条互补实验路线：时间表示诊断与因果预训练迁移" if zh else
                "Two complementary branches: temporal diagnostics and causal pretraining transfer")
    t(40, 38, title, 22, weight="bold")
    t(40, 78, subtitle, 14.5, MUTED)

    rounded(30, 112, 1540, 230, "#BBDDD6", PALE_TEAL, radius=14)
    t(55, 141, "A  桌面逆动力学：时间表示诊断" if zh else
      "A  DESKTOP INVERSE DYNAMICS: TEMPORAL DIAGNOSTICS", 16.5, TEAL, "bold")
    data_a = [
        (55, 325, "桌面基座与标签", "屏幕 + 按住状态标签\nH-Base 逆动力学模型"),
        (417, 395, "时间表示改造", "T-Real / T-Unknown / T-Neutral\nNo-Time：删除时间戳"),
        (849, 305, "T-Real 组件诊断", "组件干预 + 门控扫描\n60 秒 / 5 分钟窗口"),
        (1191, 354, "自由生成评测", "完整率 · 状态 F1\n鼠标相关性 · 事件数"),
    ] if zh else [
        (55, 325, "H-Base + labels", "Screen observations\nHeld-state targets"),
        (417, 395, "Temporal variants", "T-Real / T-Unknown / T-Neutral\nNo-Time: timestamp deletion"),
        (849, 305, "T-Real diagnostics", "Components + gate\n60 s / 5 min windows"),
        (1191, 354, "Generation metrics", "Completeness · state F1\nMouse correlation · counts"),
    ]
    for x, w, head, body in data_a:
        box(x, 179, w, 132, head, body, TEAL, title_size=15.1, body_size=13.7)
    for x1, x2 in [(380,417), (812,849), (1154,1191)]:
        arrow([(x1+3,245),(x2-4,245)], TEAL)
    # Every variant is evaluated directly; only T-Real receives these probes.
    arrow([(614,313),(614,327),(1370,327),(1370,313)], TEAL, lw=1.05)

    rounded(30, 373, 1540, 650, "#BECCE2", PALE_BLUE, radius=14)
    t(55, 404, "B  人工桌面数据 → 机器人：因果预训练与迁移" if zh else
      "B  HUMAN DESKTOP DATA TO ROBOTS: CAUSAL PRETRAINING AND TRANSFER", 16.5, BLUE, "bold")

    box(55, 456, 355, 116,
        "人工桌面轨迹" if zh else "Human desktop data",
        "屏幕与带时间动作事件\n2,072,084 个锚点" if zh else
        "Frames + timed actions\n2,072,084 anchors", BLUE)
    box(55, 615, 355, 129,
        "因果样本构建" if zh else "Causal samples",
        "输入：至多 1 秒历史\n标签：未来事件、5 帧 / 1 秒" if zh else
        "Input: history ≤ 1 s\nLabels: events + video",
        BLUE, body_size=13.8)
    arrow([(232,572),(232,610)])
    arrow([(414,665),(466,665)])

    seed = rounded(470,456,555,86,BLUE)
    s1=t(747.5,484,"公开 InternVLA-A1.5-base" if zh else "Public InternVLA-A1.5-base",
         16,BLUE,"bold","center")
    s2=t(747.5,518,"两条初始化路线的共同起点" if zh else "Common initialization",
         13.6,MUTED,ha="center")
    TEXT_BOXES.append((seed,[s1,s2]))
    arrow([(747.5,542),(747.5,593)])
    t(770,570,"桌面适配" if zh else "Desktop adaptation",13.5,BLUE)

    train=rounded(470,598,555,264,BLUE)
    th=t(747.5,627,"因果事件与未来视觉联合预训练" if zh else "Event-and-foresight pretraining",
         15.9,BLUE,"bold","center")
    tb=t(747.5,660,"多模态主干 + expert + 50 个可学习查询" if zh else
         "VLM + expert + 50 foresight queries",13.9,ha="center")
    event=rounded(490,688,232,70,BLUE,"#F5F8FD")
    ev=t(606,711,"自回归事件预测" if zh else "Event prediction",14.3,BLUE,ha="center")
    el=t(606,739,r"$\mathcal{L}_{\mathrm{NEP}}$",17,ha="center")
    teacher=rounded(748,688,257,70,"#8493A4","#F4F5F7",dashed=True)
    vt=t(876.5,711,"冻结 Wan VAE / DiT" if zh else "Frozen Wan2.2",12.9,MUTED,ha="center")
    vl=t(876.5,739,r"$\mathcal{L}_{\mathrm{video}}$",17,ha="center")
    mask=t(747.5,787,"未来视觉查询屏蔽未来动作" if zh else
           "Foresight queries block future actions",13.7,MUTED,ha="center")
    loss=t(747.5,829,r"$\mathcal{L}=\mathcal{L}_{\mathrm{NEP}}+\mathcal{L}_{\mathrm{video}}$"
           +("   ·   全局批量 128" if zh else "   ·   Batch 128"),16,ha="center")
    TEXT_BOXES.extend([(train,[th,tb,mask,loss]),(event,[ev,el]),(teacher,[vt,vl])])

    box(470,902,555,83,"检查点 12,400 → Native bridge" if zh else
        "Step 12,400 → native bridge",
        "合并权重并接入机器人前向路径" if zh else "Weights → robot forward path",
        BLUE,body_size=13.7)
    arrow([(747.5,864),(747.5,898)])

    ft=rounded(1096,595,449,248,BLUE)
    fth=t(1320.5,626,"LIBERO 单任务组微调" if zh else "LIBERO fine-tuning",
          15.6,BLUE,"bold","center")
    baseline=rounded(1120,658,398,48,"#8592A1","#F2F4F6")
    baset=t(1319,682,"Base 初始化" if zh else "Base initialization",15,MUTED,"bold","center")
    adapted=rounded(1120,731,398,48,BLUE,"#E9F0FC")
    adaptt=t(1319,755,"桌面预训练初始化" if zh else "Desktop initialization",15,BLUE,"bold","center")
    ftb=t(1320.5,810,"Spatial · Object · Goal · Long\n各任务组 20k 步" if zh else
          "Spatial · Object · Goal · Long\n20k updates per suite",13.2,ha="center")
    TEXT_BOXES.extend([(ft,[fth,ftb]),(baseline,[baset]),(adapted,[adaptt])])
    arrow([(1028,499),(1558,499),(1558,682),(1521,682)],MUTED,dashed=True)
    t(1300,479,"直接 Base 对照" if zh else "Direct Base control",14,MUTED,ha="center")
    arrow([(1028,944),(1064,944),(1064,755),(1117,755)])
    arrow([(1320,845),(1320,878)])
    box(1096,882,449,113,
        "统一协议评测" if zh else "Matched evaluation",
        "每套 10 任务 × 50 回合\n每种初始化对应 4 个独立策略" if zh else
        "10 tasks × 50 episodes per suite\nFour policies per initialization",
        BLUE, body_size=14.2)

    timing=rounded(55,790,355,195,"#D7BE9C","#FFF9F0")
    t0=t(77,817,"物理时间约定" if zh else "Physical time",15.5,GOLD,"bold")
    rows=(["桌面视频：5 帧 / 1 秒", "机器人视频：5 帧 / 2.5 秒",
           "动作：50 步 @ 20 Hz", "重规划：8 步 = 0.4 秒"] if zh else
          ["Desktop: 5 frames / 1 s", "Robot: 5 frames / 2.5 s",
           "Actions: 50 steps, 20 Hz", "Replan: 8 steps = 0.4 s"])
    tt=[t(77,853+i*32,row,14.1) for i,row in enumerate(rows)]
    TEXT_BOXES.append((timing,[t0,*tt]))

    rounded(30,1050,1540,65,"#D5DDE6","#F5F7FA",radius=12)
    t(800,1082,"联合分析：事件结构 · 动作保真度 · 物理时间语义 · 机器人任务成功率" if zh else
      "Joint analysis: event structure · action fidelity · physical time · robot success",16,DARK,"bold","center")

    fig.canvas.draw()
    renderer=fig.canvas.get_renderer()
    overflows=[]
    for patch, texts in TEXT_BOXES:
        bounds=patch.get_window_extent(renderer)
        for text in texts:
            b=text.get_window_extent(renderer)
            if b.x0 < bounds.x0+3 or b.x1 > bounds.x1-3 or b.y0 < bounds.y0+2 or b.y1 > bounds.y1-2:
                overflows.append(text.get_text())
    if overflows:
        raise ValueError(f"Text exceeds its nodes: {overflows!r}")
    stem=OUT/("overall_workflow_zh" if zh else "overall_workflow")
    fig.savefig(str(stem)+".png",dpi=400,facecolor="white")
    fig.savefig(str(stem)+".pdf",facecolor="white")
    fig.savefig(str(stem)+".svg",facecolor="white")
    plt.close(fig)
    print(f"Created {stem.name}: PNG 4800 × 3420, PDF, SVG")


if __name__ == "__main__":
    render(False)
    render(True)


==> anc/scripts/legacy/make_result_figures.py <==
"""Render bilingual scientific result plots directly from manuscript data.

All plotted values are observations or explicitly computed arithmetic. Lines
in the gate scan connect evaluated settings; they are not fitted curves.
"""
import json
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/private/tmp/iclr2027-result-mpl")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.ticker import FuncFormatter
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures"
OUT.mkdir(exist_ok=True)
DATA = json.loads((ROOT / "data/reported_results.json").read_text())
BG, INK, MUTED, GRID = "#FFFFFF", "#172B40", "#65758A", "#E6EBF1"
BASE, REAL, UNKNOWN, NEUTRAL = "#718096", "#D05A43", "#C39532", "#8170AA"
TEAL, BLUE = "#178478", "#3A69B1"
BASE_FONT = "DejaVu Sans"
font_path = Path("/System/Library/Fonts/STHeiti Medium.ttc")
if font_path.exists():
    font_manager.fontManager.addfont(str(font_path))
    CJK_FONT = font_manager.FontProperties(fname=str(font_path)).get_name()
else:
    CJK_FONT = "Noto Sans CJK SC"

plt.rcParams.update({
    "font.size": 10.0, "axes.titlesize": 10.3, "axes.labelsize": 9.5,
    "xtick.labelsize": 8.8, "ytick.labelsize": 9.3, "text.color": INK,
    "axes.labelcolor": INK, "xtick.color": MUTED, "ytick.color": INK,
    "axes.edgecolor": "#B9C4D1", "axes.linewidth": .65,
    "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "path",
    "axes.unicode_minus": False, "figure.facecolor": BG, "savefig.facecolor": BG,
})


def language(zh):
    plt.rcParams["font.family"] = [CJK_FONT, BASE_FONT] if zh else [BASE_FONT]


def style_axis(ax, horizontal=True):
    ax.spines[["top", "right", "left"]].set_visible(False)
    ax.tick_params(axis="y", length=0, pad=7)
    ax.tick_params(axis="x", length=3, pad=4)
    ax.grid(axis="x" if horizontal else "y", color=GRID, linewidth=.7)
    ax.set_axisbelow(True)


def header(fig, title, subtitle, footer):
    fig.text(.025, .95, title, ha="left", va="top", fontsize=13.2,
             fontweight="bold", color=INK)
    fig.text(.025, .865, subtitle, ha="left", va="top", fontsize=9.0, color=MUTED)
    fig.text(.025, .018, footer, ha="left", va="bottom", fontsize=8.0, color=MUTED)


def export(fig, stem, zh):
    name = stem + ("_zh" if zh else "")
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    box = fig.bbox
    for item in fig.findobj(matplotlib.text.Text):
        if not item.get_visible() or not item.get_text():
            continue
        extent = item.get_window_extent(renderer)
        assert (extent.x0 >= -2 and extent.y0 >= -2 and
                extent.x1 <= box.x1 + 2 and extent.y1 <= box.y1 + 2), (
                    name, item.get_text(), tuple(extent.bounds))
    for ext in ["pdf", "svg", "png"]:
        fig.savefig(OUT / f"{name}.{ext}", dpi=300, bbox_inches=None)
    plt.close(fig)


def hpanel(ax, values, labels, colors, title, xmax, ticks, fmt, show_y=True):
    y = np.arange(len(labels))
    valid = [(i, v) for i, v in enumerate(values) if v is not None]
    for i, val in valid:
        ax.barh(i, val, height=.49, color=colors[i], alpha=.93, zorder=3)
        if val == 0:
            ax.plot(0, i, "o", ms=4, mfc=BG, mec=colors[i], mew=1.2,
                    zorder=5, clip_on=False)
        ax.text(val + xmax * .025, i, fmt(val), va="center", ha="left",
                fontsize=8.6, color=INK)
    ax.set_yticks(y, labels)
    if not show_y:
        ax.tick_params(axis="y", labelleft=False)
    ax.set_ylim(len(labels)-.4, -.6)
    ax.set_xlim(0, xmax)
    ax.set_xticks(ticks)
    ax.set_title(title, loc="left", pad=10, fontweight="bold")
    style_axis(ax)


def temporal_arms(zh):
    rows = DATA["temporal_arms_300s"]
    labels = [r["model"] for r in rows]
    colors = [BASE, REAL, UNKNOWN, NEUTRAL]
    fig, axs = plt.subplots(1, 3, figsize=(7.8, 2.95))
    fig.subplots_adjust(left=.17, right=.978, top=.70, bottom=.20, wspace=.30)
    header(fig,
           "时间表示：训练损失与生成结构" if zh else "Temporal representation: loss and generation structure",
           "Apex 5 分钟诊断；损失在相同 512 条验证样本上计算" if zh else
           "Apex, 5-minute diagnostic; loss on the same 512 validation rows",
           "H-Base 提供生成参照；损失面板仅比较三个适配组。" if zh else
           "H-Base is a generation reference; the loss panel compares the three adapted arms.")
    hpanel(axs[0], [r["loss"] for r in rows], labels, colors,
           "a  教师强制损失" if zh else "a  Teacher-forced loss", .98, [0,.4,.8],
           lambda v: f"{v:.3f}")
    hpanel(axs[1], [r["complete_pct"] for r in rows], labels, colors,
           "b  Held 完整率 (%)" if zh else "b  Held completeness (%)", 125, [0,50,100],
           lambda v: f"{v:g}", False)
    hpanel(axs[2], [r["kbd_f1"] for r in rows], labels, colors,
           "c  键盘 F1" if zh else "c  Keyboard F1", 1, [0,.5,1],
           lambda v: f"{v:.4f}", False)
    export(fig, "result_temporal_arms", zh)


def components(zh):
    rows = DATA["components_60s"]
    labels = (["H-Base", "全部关闭", "仅 LoRA", "仅时间残差", "LoRA + 时间"] if zh else
              ["H-Base", "All off", "LoRA only", "Time only", "LoRA + time"])
    colors = [BASE, "#A7B2C0", TEAL, NEUTRAL, REAL]
    fig, axs = plt.subplots(1, 3, figsize=(7.8, 3.10))
    fig.subplots_adjust(left=.18, right=.978, top=.70, bottom=.19, wspace=.30)
    header(fig, "组件消融：时间通道与 LoRA 的共同作用" if zh else
           "Component interventions: temporal pathway and LoRA",
           "Apex 60 秒前缀；同一个已训练检查点的训练后干预" if zh else
           "Apex, 60-second prefix; post-training interventions in the same checkpoint",
           "相关系数为 x、y 两个方向的平均值；各配置共享相同序列。" if zh else
           "Mouse correlation is the mean of x and y; all configurations share the same sequence.")
    hpanel(axs[0], [r["complete_pct"] for r in rows], labels, colors,
           "a  Held 完整率 (%)" if zh else "a  Held completeness (%)", 125, [0,50,100],
           lambda v: f"{v:g}")
    hpanel(axs[1], [r["kbd_f1"] for r in rows], labels, colors,
           "b  键盘 F1" if zh else "b  Keyboard F1", 1, [0,.5,1],
           lambda v: f"{v:.3f}", False)
    hpanel(axs[2], [(r["rho_x"]+r["rho_y"])/2 for r in rows], labels, colors,
           "c  鼠标平均相关系数" if zh else "c  Mean mouse r", 1, [0,.5,1],
           lambda v: f"{v:.3f}", False)
    export(fig, "result_components", zh)


def gate(zh):
    rows = DATA["gate_scan_300s"]
    x = [r["scale"] for r in rows]
    panels = [([r["complete_pct"] for r in rows], (0,116), [0,50,100],
               "a  Held 完整率 (%)" if zh else "a  Held completeness (%)", BLUE,
               lambda v: f"{v:.2f}"),
              ([(r["rho_x"]+r["rho_y"])/2 for r in rows], (0,1), [0,.5,1],
               "b  鼠标平均相关系数" if zh else "b  Mean mouse r", TEAL,
               lambda v: f"{v:.3f}"),
              ([r["events"] for r in rows], (0,4100), [0,2000,4000],
               "c  鼠标事件数" if zh else "c  Mouse events", REAL,
               lambda v: f"{v:,}")]
    fig, axs = plt.subplots(1, 3, figsize=(7.8, 3.15))
    fig.subplots_adjust(left=.07, right=.98, top=.69, bottom=.23, wspace=.40)
    header(fig, "门控强度：结构稳定性与动作统计" if zh else
           "Temporal gate: structure and action statistics",
           "Apex 5 分钟诊断；仅改变有效时间门控强度" if zh else
           "Apex, 5-minute diagnostic; only the effective temporal gate is rescaled",
           "圆点对应实际评测设置；连线仅用于连接相邻设置。" if zh else
           "Dots mark evaluated settings; lines only connect adjacent settings.")
    for ax, (ys, lim, ticks, title, color, fmt) in zip(axs, panels):
        style_axis(ax, False)
        ax.plot(x, ys, "-o", color=color, lw=1.8, ms=5, mfc=BG, mew=1.5,
                zorder=4, clip_on=False)
        ax.set(xlim=(-.06,1.06), ylim=lim, yticks=ticks, xticks=x)
        ax.set_xticklabels(["0", "0.25", "0.5", "1"])
        ax.set_title(title, loc="left", fontweight="bold", pad=11)
        ax.set_xlabel("门控强度" if zh else "Gate scale", labelpad=6)
        for i in [0,2,3]:
            ha = "left" if i == 0 else "right" if i == 3 else "center"
            ax.annotate(fmt(ys[i]), (x[i],ys[i]), xytext=(0,8), textcoords="offset points",
                        ha=ha, va="bottom", fontsize=8.2, color=INK, zorder=7,
                        bbox={"facecolor": BG, "edgecolor": "none", "alpha": .97, "pad": .8})
    axs[2].yaxis.set_major_formatter(FuncFormatter(lambda v,p:f"{v:,.0f}"))
    export(fig, "result_gate_scan", zh)


def no_time(zh):
    rows = DATA["no_time_300s"]
    labels = ["H-Base", "T-Real, gate=0", "No-Time"]
    colors = [BASE, TEAL, BLUE]
    fig, axs = plt.subplots(1, 3, figsize=(7.8, 2.95))
    fig.subplots_adjust(left=.20, right=.978, top=.70, bottom=.20, wspace=.30)
    header(fig, "删除时间戳：语法、动作保真度与事件密度" if zh else
           "Timestamp deletion: syntax, fidelity, and event density",
           "Apex 5 分钟诊断；No-Time 相对 H-Base：平均相关系数 -0.0566，事件数 +30.3%" if zh else
           "Apex, 5-minute diagnostic; No-Time vs H-Base: mean correlation -0.0566, events +30.3%",
           "零门控保留 T-Real 的已训练 LoRA；事件数为实际接受的原始鼠标事件。" if zh else
           "Gate zero retains T-Real's trained LoRA; counts are accepted raw mouse events.")
    hpanel(axs[0], [r["complete_pct"] for r in rows], labels, colors,
           "a  Held 完整率 (%)" if zh else "a  Held completeness (%)", 128, [0,50,100],
           lambda v: f"{v:.2f}")
    hpanel(axs[1], [(r["rho_x"]+r["rho_y"])/2 for r in rows], labels, colors,
           "b  鼠标平均相关系数" if zh else "b  Mean mouse r", 1, [0,.5,1],
           lambda v: f"{v:.3f}", False)
    hpanel(axs[2], [r["events"] for r in rows], labels, colors,
           "c  鼠标事件数" if zh else "c  Mouse events", 5950, [0,2500,5000],
           lambda v: f"{v:,}", False)
    axs[2].xaxis.set_major_formatter(FuncFormatter(lambda v,p:f"{v:,.0f}"))
    export(fig, "result_timestamp_deletion", zh)


def libero(zh):
    rows = DATA["libero"]
    labels = [r["suite"] for r in rows] + ["总体" if zh else "Overall"]
    base = [100*r["base_successes"]/r["episodes_per_arm"] for r in rows]+[85.90]
    game = [100*r["vapt_successes"]/r["episodes_per_arm"] for r in rows]+[90.55]
    delta = [g-b for b,g in zip(base,game)]
    x = np.arange(5)
    fig, axs = plt.subplots(1,2,figsize=(7.8,3.35),gridspec_kw={"width_ratios":[1.7,1]})
    fig.subplots_adjust(left=.075,right=.98,top=.66,bottom=.22,wspace=.30)
    header(fig,"游戏预训练：四套 LIBERO 对比" if zh else "Game pretraining across all four LIBERO suites",
           "每组每套 500 回合；总体为四个单任务组策略的 2,000 回合汇总" if zh else
           "500 episodes per suite; overall pools 2,000 episodes from four suite-specific policies",
           "总体：1,718 → 1,811 次成功（+93）；每个任务的变化另见任务差值图。" if zh else
           "Overall: 1,718 to 1,811 successes (+93). Task-level changes are shown separately.")
    for ax in axs: style_axis(ax,False)
    axs[0].bar(x-.18,base,.33,color=BASE,label="Base",zorder=3)
    axs[0].bar(x+.18,game,.33,color=TEAL,label="游戏预训练" if zh else "Game pretraining",zorder=3)
    axs[0].set(ylim=(0,115),yticks=[0,25,50,75,100],xticks=x,xticklabels=labels)
    axs[0].set_ylabel("成功率 (%)" if zh else "Success rate (%)")
    axs[0].legend(loc="lower left",bbox_to_anchor=(0,1.00),ncol=2,frameon=False,fontsize=8)
    for i,(b,g) in enumerate(zip(base,game)):
        digits=2 if i==4 else 1
        axs[0].text(i-.18,b+2.3,f"{b:.{digits}f}",ha="center",fontsize=6.8,rotation=90)
        axs[0].text(i+.18,g+2.3,f"{g:.{digits}f}",ha="center",fontsize=6.8,rotation=90)
    axs[1].bar(x,delta,.56,color=[TEAL]*4+[BLUE],zorder=3)
    axs[1].set(ylim=(0,11.2),yticks=[0,3,6,9],xticks=x,xticklabels=labels)
    axs[1].set_ylabel("差值（百分点）" if zh else "Difference (pp)")
    for i,v in enumerate(delta): axs[1].text(i,v+.3,f"+{v:.2f}" if i==4 else f"+{v:.1f}",ha="center",fontsize=8)
    for ax in axs: ax.tick_params(axis="x",labelsize=7.4)
    export(fig,"result_libero_transfer",zh)


PLOT_DATA = {
    "temporal_arms": DATA["temporal_arms_300s"],
    "components": [dict(r,mean_mouse_correlation=(r["rho_x"]+r["rho_y"])/2)
                   for r in DATA["components_60s"]],
    "gate_scan": [dict(r,mean_mouse_correlation=(r["rho_x"]+r["rho_y"])/2)
                  for r in DATA["gate_scan_300s"]],
    "timestamp_deletion": [dict(r,mean_mouse_correlation=(r["rho_x"]+r["rho_y"])/2)
                           for r in DATA["no_time_300s"]],
    "libero": DATA["libero"],
    "libero_overall": DATA["libero_overall"],
    "conventions": {
        "gate_lines": "Connect evaluated settings; no interpolation model or smoothing.",
        "bars": "Bar lengths begin at zero. Labels show the stated or computed values.",
        "uncertainty": "Descriptive point estimates; no error bars or significance marks are inferred.",
        "units": "Completeness and success in percent; changes in percentage points; correlations unitless.",
        "languages": "Both language versions use the same data objects and plotting functions.",
    },
}

if __name__ == "__main__":
    for zh in [False, True]:
        language(zh)
        for make in [temporal_arms, components, gate, no_time, libero]:
            make(zh)
    (ROOT / "data/result_plot_data.json").write_text(json.dumps(PLOT_DATA,ensure_ascii=False,indent=2)+"\n")
    print("Created 5 result figures in English and Chinese (PNG, SVG, PDF).")


==> anc/scripts/verify_numbers.py <==
"""Recompute manuscript arithmetic from author-verified results; no model execution."""
import json
import csv
from pathlib import Path
from math import isclose

root = Path(__file__).resolve().parents[1]
d = json.loads((root / "data/reported_results.json").read_text())
base, control, candidate = d["no_time_300s"]
rho = lambda row: (row["rho_x"] + row["rho_y"]) / 2
p = d["pretraining"]
r = d["robot"]
derived = {
    "pilot_nominal_passes": 500 * 128 / 4096,
    "vapt_sample_presentations": p["checkpoint_step"] * p["global_batch"],
    "vapt_nominal_epoch_fraction": p["checkpoint_step"] * p["global_batch"] / p["anchors"],
    "no_time_delta_mean_rho_vs_base": rho(candidate) - rho(base),
    "no_time_delta_mean_rho_vs_gate0": rho(candidate) - rho(control),
    "no_time_delta_keyboard_f1_vs_base": candidate["kbd_f1"] - base["kbd_f1"],
    "no_time_delta_mouse_f1_vs_base": candidate["mouse_f1"] - base["mouse_f1"],
    "no_time_event_increase_pct_vs_base": 100 * (candidate["events"] / base["events"] - 1),
    "no_time_event_increase_pct_vs_gate0": 100 * (candidate["events"] / control["events"] - 1),
    "gate_half_event_increase_pct_vs_zero": 100 * (3257 / 2625 - 1),
    "robot_video_offsets_frames": [r["chunk"] * i // (r["video_frames"] - 1) for i in range(r["video_frames"])],
    "robot_action_last_sample_s": (r["chunk"] - 1) / r["fps"],
    "robot_replanning_interval_s": r["replan_steps"] / r["fps"],
    "goal_gain_pp": 100 * (443 - 442) / 500,
    "long_gain_pp": 100 * 12 / 500,
    "displayed_libero_suites": ["Spatial", "Object", "Goal", "Long"],
    "libero_aggregate_in_manuscript": True,
}
derived["robot_video_offsets_s"] = [k / r["fps"] for k in derived["robot_video_offsets_frames"]]
assert derived["vapt_sample_presentations"] == 1587200
assert isclose(derived["no_time_delta_mean_rho_vs_base"], -0.0566)
assert isclose(derived["no_time_delta_mean_rho_vs_gate0"], -0.0566)
assert derived["robot_video_offsets_frames"] == [0,12,25,37,50]
assert derived["robot_video_offsets_s"] == [0,0.6,1.25,1.85,2.5]
assert d["libero"][2]["vapt_successes"] - d["libero"][2]["base_successes"] == 1
assert d["libero"][3]["difference_successes"] == 12
tasks = list(csv.DictReader((root / "data/libero_task_results.csv").open()))
for row in d['libero']:
    members = [t for t in tasks if t['suite'] == row['suite']]
    assert len(members) == 10
    assert sum(int(t['a15_base_successes']) for t in members) == row['base_successes']
    assert sum(int(t['ckpt12400_successes']) for t in members) == row['vapt_successes']
    assert row['vapt_successes'] - row['base_successes'] == row['difference_successes']
derived['libero_base_successes'] = sum(x['base_successes'] for x in d['libero'])
derived['libero_game_successes'] = sum(x['vapt_successes'] for x in d['libero'])
derived['libero_overall_gain_pp'] = 100*(derived['libero_game_successes']-derived['libero_base_successes'])/2000
derived['tasks_improved'] = sum(int(t['delta_successes']) > 0 for t in tasks)
derived['tasks_declined'] = sum(int(t['delta_successes']) < 0 for t in tasks)
derived['tasks_tied'] = sum(int(t['delta_successes']) == 0 for t in tasks)
assert (derived['libero_base_successes'],derived['libero_game_successes']) == (1718,1811)
assert isclose(derived['libero_overall_gain_pp'],4.65)
assert (derived['tasks_improved'],derived['tasks_declined'],derived['tasks_tied']) == (24,10,6)
corpus = json.loads((root/'data/game_corpus.json').read_text())
assert sum(x['train_anchors'] for x in corpus['games']) == p['anchors']
assert sum(x['validation_anchors'] for x in corpus['games']) == 287232
assert corpus['coverage']['selected_before_rescue'] + corpus['coverage']['rescue_anchors_added'] == 2359316
(root / "data/derived_numbers.json").write_text(json.dumps(derived, indent=2) + "\n")
print(json.dumps(derived, indent=2))


==> anc/scripts/verify_time_contract.py <==
"""Check prefix time features in supplied source functions; no model execution.

Usage: python verify_time_contract.py --snapshot /path/to/gidm_p2b_code_snapshot_20260903
The tiny token sequences exercise software conventions, not task performance.
"""
from __future__ import annotations
import argparse
import ast
import hashlib
import importlib.util
import json
import sys
from pathlib import Path
from types import SimpleNamespace

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--snapshot', type=Path, required=True)
args = parser.parse_args()
base = args.snapshot / 'historical_p2b01_temporal_residual'
time_path = base / '01_time_and_model/gidm_p2b_time.py'
inference_path = base / '05_inference_and_ablation/inference_gidm_p2b.py'
spec = importlib.util.spec_from_file_location('audit_time_features', time_path)
module = importlib.util.module_from_spec(spec)
sys.modules[spec.name] = module
spec.loader.exec_module(module)
tids = module.P2BTokenIds(100, 101, 102, 103, 104, 105, 106, tuple(range(10)))
config = module.P2BTimeConfig()
events = [[100,102,1,0,0,200,101], [100,105,201,101], [100,106,202,101], [100,104,1,2,1,203,204,101]]
ids = sum(events, [])
row = {'input_ids':ids, 'attention_mask':[1]*len(ids), 'held_effective_timestamp_ns':1_200_000_000,
       'serialized_event_timestamp_ns':[1_000_000_000,1_200_000_000,1_200_000_000,1_210_000_000]}
training = module.build_p2b_time_features(row, token_ids=tids, config=config)
fn = next(n for n in ast.walk(ast.parse(inference_path.read_text())) if isinstance(n,ast.FunctionDef) and n.name=='generated_feature')
namespace = {'encode_known_time_id':module.encode_known_time_id, 'unwrap_bucket_at_or_after':module.unwrap_bucket_at_or_after}
exec('from __future__ import annotations\n'+ast.unparse(fn),namespace)
ctx = SimpleNamespace(token_ids=tids, time_config=config, _anchor_bucket=lambda:100, _last_bucket=lambda:120)
opp = SimpleNamespace(effective_timestamp_ns=1_200_000_000)
rows=[]
cursor=0
for tokens,label in zip(events, ['observed_screen','keyboard_held','mouse_held','timed_mouse']):
    train = training['event_time_ids'][cursor:cursor+len(tokens)]
    if label=='observed_screen':
        cursor += len(tokens)
        continue
    generated = [namespace['generated_feature'](ctx,tokens[:j+1],j,opp)[0] for j in range(len(tokens))]
    mismatch=[j for j,(a,b) in enumerate(zip(train,generated)) if a!=b]
    rows.append({'event':label, 'training_ids':train, 'cached_generation_ids':generated, 'mismatched_positions':mismatch})
    if 'held' in label:
        assert mismatch==[0] and train[0]==23 and generated[0]==1
    else:
        assert mismatch==[] and train[:4]==[1]*4 and train[4:]==[24]*4
    cursor += len(tokens)
assert config.embedding_count==2051
assert module.encode_known_time_id(2047,config)==2050
assert module.encode_known_time_id(2048,config)==2
assert module.unwrap_bucket_at_or_after(998,2,1000)==1002
result={'operation':'source-function contract check; no learned model, training or rollout',
        'date':'2026-09-26', 'checks_passed':True,
        'source_sha256':{str(p.relative_to(args.snapshot)):hashlib.sha256(p.read_bytes()).hexdigest() for p in [time_path,inference_path]},
        'time_ids':{'padding':0,'unknown':1,'overflow':2,'known_offset':3,'max_relative_bucket':2047,'embedding_rows':2051},
        'input_position_convention':'Features at position j predict token j+1; positions in each event start at zero.',
        'prefix_checks':rows,
        'interpretation':'Timed actions share the third-digit availability rule. Newly generated held EVENT_START receives UNKNOWN; training receives its opportunity time. This check does not establish a cause of measured performance.',
        'video_reduction':{'latent_shape_without_batch':[48,2,14,14],'future_elements':48*14*14,'all_elements':48*2*14*14,'future_mse_multiplier':0.5}}
out=Path(__file__).resolve().parents[1]/'data/time_contract_audit.json'
out.write_text(json.dumps(result,ensure_ascii=False,indent=2)+'\n')
print(json.dumps({'checks_passed':True,'timed_action_mismatch':[],'held_start_mismatch':[0],'model_executed':False}))

